Same Function, Different Mechanism: Implementation-Local Geometry Beyond Accuracy

Two models can make exactly the same predictions yet respond differently when their implementations are perturbed. A lookup table can change one case independently; a shared rule couples changes across cases. We compare these mechanisms through an implementation chart: a specified local family of logit perturbations around a fixed predictive distribution. Our main result counts the independent prediction changes allowed by exact finite-group sharing: the active dimension is the number of input-output orbits minus the number of input orbits. For softened modular addition, lookup and shared cyclic charts therefore have ranks $p^2(p-1)$ and $p-1$ despite identical predictions. The classical Fisher pullback connects these dimensions to local KL curvature; mechanism-preserving reparameterizations leave the rank unchanged. We also bound the spectral tail under approximate sharing and separate quadratic rank from higher-order learning coefficients. Trained modular-addition models verify that chart rank is measurable, while controlled compiled transformers distinguish compiler-supported intermediate charts from matched alternatives. Negative controls show where this discrimination fails. The framework evaluates specified mechanism hypotheses; it does not infer a unique mechanism from predictions or predict training dynamics.

==> anc/code/LICENSE <==
MIT License

Copyright (c) 2026 Miroslav Lžičař

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/Makefile <==
.PHONY: all smoke orbit ranks posterior normal clean

all: orbit ranks posterior normal

smoke:
	python experiments/group_orbit_ranks.py --ps 3 --out artifacts/group_orbit_ranks.csv
	python experiments/modular_rank_checks.py --ps 3 --betas 2 --out artifacts/rank_checks.csv --eig-out artifacts/eigenvalue_summaries.csv
	python experiments/quadratic_posterior_checks.py --ranks 1,2 --samples 1000 --out artifacts/quadratic_posterior_checks.csv
	python experiments/protected_normal_form_checks.py --out artifacts/protected_normal_form_checks.csv

orbit:
	python experiments/group_orbit_ranks.py

ranks:
	python experiments/modular_rank_checks.py

posterior:
	python experiments/quadratic_posterior_checks.py

normal:
	python experiments/protected_normal_form_checks.py

clean:
	rm -rf artifacts


==> anc/code/README.md <==
# Same Function, Different Mechanism — reproduction package

Code and saved evidence for NeurIPS 2026 paper 35251, by Miroslav Lžičař.
The package covers the original deterministic checks and the trained-model,
approximate-sharing, and compiled-transformer experiments added during rebuttal.
No external data, trained checkpoint download, API key, or GPU is required.

## Setup

Use Python 3.11 in a fresh environment:

```bash
python3.11 -m venv .venv
. .venv/bin/activate
python -m pip install -r requirements-rebuttal.txt
```

The original algebra checks need only `requirements.txt` (NumPy).
The additional requirements reproduce the tested numerical stack. The verified
PyTorch installation was 2.9.0+cu128 but all tensors and computations used CPU.
A CPU installation of PyTorch 2.9.0 is sufficient.

## Reproduce the paper

```bash
make all
bash reproduce_camera_ready.sh
```

The first command recomputes the original deterministic checks in `artifacts/`.
The second writes new outputs to `reproduced/`, keeping the saved camera-ready
evidence in `artifacts/camera_ready_2026/` unchanged. A custom absolute or relative
output directory can be passed as the first argument.

Expected results:

| Check | Expected outcome |
|---|---|
| Trained p=5 / 7 / 11 | unrestricted ranks 100 / 294 / 1210; projected and shared ranks 4 / 6 / 10 |
| Initialization p=5 / 7 | same ranks at every tested seed and threshold |
| Approximate sharing | every operator-norm and Frobenius-tail bound passes |
| Tracr intermediates | 4 of 4 compiler charts pass the candidate comparison |
| Tracr output controls | both fail identification: all random pairs tie |
| Broader mixing | discrimination disappears in 3 of 4 intermediate tasks |

Ranks are evaluated at relative thresholds 1e-6, 1e-8, and 1e-10. The projected
rank script now uses Fisher-orthogonal projection, consistently with the paper;
the archived July script used Euclidean quotient-coordinate projection. The
independent rerun recovers the same ranks. Float64 optimization can stop at
slightly different KL errors across numerical environments; rank agreement is
not a claim of bitwise-identical training.

## Compiler provenance

`vendor/tracr/` is the exact slim Tracr source snapshot used in the rebuttal and
independent verification. It retains its original Apache-2.0 license and file
headers. `vendor/TRACR_SNAPSHOT.json` records every source SHA-256. The original
slim checkout did not retain Git metadata, so no upstream commit is invented.
The default benchmark uses this bundled snapshot; `--tracr-source PATH` overrides
it. Tracr is credited in the paper and `THIRD_PARTY_NOTICES.md`.

## Evidence and resources

`artifacts/camera_ready_2026/` contains JSON and CSV rank outputs, initialization
controls, all Tracr candidate scores, robustness checks, and `resources.json`.
On an AMD Ryzen 9 7900X3D CPU with one BLAS/OpenMP thread, verification took
approximately 5 s for p=5,7, 16 s for p=11, 2 s for initialization, 11 s for Tracr,
and 3 s for approximate sharing; peak memory was below 1 GiB per process.
These figures cover the reported verification runs, not all exploratory work.

## Scientific scope

This is candidate-chart evaluation. Projection does not discover a learned
chart, and matching predictions do not determine a unique mechanism. Tracr
uses compiler-supported causal ablations and a small complete finite domain.
Its output and broader-intervention failures are part of the result.


==> anc/code/THIRD_PARTY_NOTICES.md <==
# Third-party notices

The authored experiment code is covered by `LICENSE`. Third-party code and
packages retain their own licenses.

| Asset | Use | License / source |
|---|---|---|
| Tracr source snapshot | RASP-to-transformer compilation | Apache-2.0; full license in `vendor/tracr/LICENSE`; https://github.com/google-deepmind/tracr |
| NumPy | Linear algebra and random candidates | BSD-3-Clause; https://numpy.org/ |
| SciPy | Numerical dependency | BSD-3-Clause; https://scipy.org/ |
| PyTorch | Training and automatic differentiation | BSD-style; https://github.com/pytorch/pytorch/blob/main/LICENSE |
| JAX / JAXlib | Transformer differentiation | Apache-2.0; https://github.com/jax-ml/jax |
| dm-haiku / Chex | Tracr dependencies | Apache-2.0; https://github.com/google-deepmind/dm-haiku and https://github.com/google-deepmind/chex |
| einops | Tensor operations | MIT; https://github.com/arogozhnikov/einops |
| NetworkX | Compiler graph operations | BSD-3-Clause; https://networkx.org/ |

Package versions are pinned in `requirements-rebuttal.txt`. Tracr source files
retain their copyright headers and are fingerprinted in
`vendor/TRACR_SNAPSHOT.json`. The original upstream Git SHA was not preserved.
The paper cites RASP (Weiss et al.) and Tracr (Lindner et al.).
No external datasets or pretrained models are distributed.


==> anc/code/artifacts/camera_ready_2026/approx_sharing_results.json <==
{
  "synthetic": {
    "5": [
      {
        "eps": 0.10000000000000003,
        "sigma_rg": 0.1301586335066758,
        "sigma_rg_plus_1": 0.08352464292277986,
        "bound_holds": true,
        "tail_mass": 0.016965660227862767,
        "tail_bound": 0.02254403829881505,
        "tail_bound_holds": true,
        "exact_rank_1e12": 7
      },
      {
        "eps": 0.010000000000000005,
        "sigma_rg": 0.09680941943352026,
        "sigma_rg_plus_1": 0.009518401659807173,
        "bound_holds": true,
        "tail_mass": 0.0002408227701655342,
        "tail_bound": 0.00025500106926537895,
        "tail_bound_holds": true,
        "exact_rank_1e12": 7
      },
      {
        "eps": 0.0009999999999999994,
        "sigma_rg": 0.12120175759509211,
        "sigma_rg_plus_1": 0.0008920168103660746,
        "bound_holds": true,
        "tail_mass": 1.5235649353817788e-06,
        "tail_bound": 1.9575897914859365e-06,
        "tail_bound_holds": true,
        "exact_rank_1e12": 7
      }
    ],
    "7": [
      {
        "eps": 0.10000000000000002,
        "sigma_rg": 0.10744552751874711,
        "sigma_rg_plus_1": 0.09878680593356169,
        "bound_holds": true,
        "tail_mass": 0.019961620099843414,
        "tail_bound": 0.025604790889650255,
        "tail_bound_holds": true,
        "exact_rank_1e12": 9
      },
      {
        "eps": 0.01,
        "sigma_rg": 0.07867050292878773,
        "sigma_rg_plus_1": 0.008966459806644135,
        "bound_holds": true,
        "tail_mass": 0.00021978155805883555,
        "tail_bound": 0.00024678011964847406,
        "tail_bound_holds": true,
        "exact_rank_1e12": 9
      },
      {
        "eps": 0.0009999999999999985,
        "sigma_rg": 0.07741122327110815,
        "sigma_rg_plus_1": 0.0009656986407879625,
        "bound_holds": true,
        "tail_mass": 2.183376973184002e-06,
        "tail_bound": 2.3482988847991546e-06,
        "tail_bound_holds": true,
        "exact_rank_1e12": 9
      }
    ]
  },
  "trained": [
    {
      "p": 5,
      "seed": 0,
      "gamma": 0.1,
      "kl": 7.2269886004996515e-09,
      "accuracy": 1.0,
      "eps": 0.039793584811167085,
      "sigma_rg": 0.43198064825661076,
      "sigma_rg_plus_1": 0.03979358463390862,
      "bound_holds": true,
      "tail_mass": 0.008454805282202023,
      "tail_bound": 0.008454805364061948,
      "tail_bound_holds": true,
      "top_eigs": [
        0.9131991782255362,
        0.22156353191047232,
        0.20517034792503142,
        0.18660728046820166,
        0.0015835293780160483,
        0.0014957771981844977,
        0.0014620079089129154
      ]
    },
    {
      "p": 5,
      "seed": 0,
      "gamma": 0.01,
      "kl": 3.2436384703775804e-09,
      "accuracy": 1.0,
      "eps": 0.003993613623974695,
      "sigma_rg": 0.4336004563623666,
      "sigma_rg_plus_1": 0.0039936136238062254,
      "bound_holds": true,
      "tail_mass": 8.559481856564834e-05,
      "tail_bound": 8.559481857380262e-05,
      "tail_bound_holds": true,
      "top_eigs": [
        0.9143965758792094,
        0.22323849403046267,
        0.20640604124837533,
        0.1880093557576526,
        1.5948949776250693e-05,
        1.5061769130148849e-05,
        1.4755673228462497e-05
      ]
    },
    {
      "p": 7,
      "seed": 0,
      "gamma": 0.1,
      "kl": 6.232289811940754e-09,
      "accuracy": 1.0,
      "eps": 0.036244822680616955,
      "sigma_rg": 0.3914673608959325,
      "sigma_rg_plus_1": 0.03624482255321215,
      "bound_holds": true,
      "tail_mass": 0.009482145287746482,
      "tail_bound": 0.00948214530571495,
      "tail_bound_holds": true,
      "top_eigs": [
        1.0411471789145843,
        0.18893166902294953,
        0.18548374924806454,
        0.17460433464513428,
        0.16062318874686515,
        0.15324669464682625,
        0.0013136871619138363,
        0.0012295251959022744,
        0.0011338656425005564
      ]
    },
    {
      "p": 7,
      "seed": 0,
      "gamma": 0.01,
      "kl": 1.2484079033892857e-07,
      "accuracy": 1.0,
      "eps": 0.0037412767990805964,
      "sigma_rg": 0.39171267159254797,
      "sigma_rg_plus_1": 0.0037412767988848953,
      "bound_holds": true,
      "tail_mass": 0.00010961283539376291,
      "tail_bound": 0.00010961283539728682,
      "tail_bound_holds": true,
      "top_eigs": [
        1.0495940132168498,
        0.18814674673096313,
        0.1855445172299754,
        0.17463280698497174,
        0.16040880995978735,
        0.15343881708617133,
        1.3997152085874408e-05,
        1.2801538730996604e-05,
        1.2528702939148928e-05
      ]
    }
  ]
}

==> anc/code/artifacts/camera_ready_2026/fisher_ranks_p11.csv <==
p,seed,unrestricted_kl,unrestricted_accuracy,unrestricted_rank_1e6,unrestricted_rank_1e8,unrestricted_rank_1e10,projected_rank_1e6,projected_rank_1e8,projected_rank_1e10,shared_kl,shared_accuracy,shared_rank_1e6,shared_rank_1e8,shared_rank_1e10
11,0,1.879996981924549e-10,1.0,1210,1210,1210,10,10,10,6.172007518862988e-16,1.0,10,10,10
11,1,1.3683013896910657e-09,1.0,1210,1210,1210,10,10,10,6.512925259551183e-15,1.0,10,10,10


==> anc/code/artifacts/camera_ready_2026/fisher_ranks_p11.json <==
[
  {
    "p": 11,
    "seed": 0,
    "unrestricted_kl": 1.879996981924549e-10,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 1210,
    "unrestricted_rank_1e8": 1210,
    "unrestricted_rank_1e10": 1210,
    "projected_rank_1e6": 10,
    "projected_rank_1e8": 10,
    "projected_rank_1e10": 10,
    "shared_kl": 6.172007518862988e-16,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 10,
    "shared_rank_1e8": 10,
    "shared_rank_1e10": 10
  },
  {
    "p": 11,
    "seed": 1,
    "unrestricted_kl": 1.3683013896910657e-09,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 1210,
    "unrestricted_rank_1e8": 1210,
    "unrestricted_rank_1e10": 1210,
    "projected_rank_1e6": 10,
    "projected_rank_1e8": 10,
    "projected_rank_1e10": 10,
    "shared_kl": 6.512925259551183e-15,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 10,
    "shared_rank_1e8": 10,
    "shared_rank_1e10": 10
  }
]

==> anc/code/artifacts/camera_ready_2026/fisher_ranks_p11.metadata.json <==
{
  "python": "3.11.8",
  "torch": "2.9.0+cu128",
  "numpy": "1.26.4",
  "beta": 3.0,
  "trained": true,
  "projection": "Fisher-orthogonal projection in whitened logit coordinates",
  "thresholds": [
    1e-06,
    1e-08,
    1e-10
  ],
  "seeds": [
    0,
    1
  ]
}


==> anc/code/artifacts/camera_ready_2026/fisher_ranks_p5_p7.csv <==
p,seed,unrestricted_kl,unrestricted_accuracy,unrestricted_rank_1e6,unrestricted_rank_1e8,unrestricted_rank_1e10,projected_rank_1e6,projected_rank_1e8,projected_rank_1e10,shared_kl,shared_accuracy,shared_rank_1e6,shared_rank_1e8,shared_rank_1e10
5,0,1.3247783554097067e-13,1.0,100,100,100,4,4,4,6.822359904848536e-15,1.0,4,4,4
5,1,2.9274465836576744e-13,1.0,100,100,100,4,4,4,1.2424585009846239e-14,1.0,4,4,4
5,2,1.0679986425893158e-13,1.0,100,100,100,4,4,4,2.2490612174589194e-15,1.0,4,4,4
7,0,3.791879486895179e-12,1.0,294,294,294,6,6,6,1.1747714177903885e-15,1.0,6,6,6
7,1,2.2532065395592163e-12,1.0,294,294,294,6,6,6,3.702714955306171e-15,1.0,6,6,6
7,2,1.6468963824396524e-12,1.0,294,294,294,6,6,6,4.4095718766616945e-15,1.0,6,6,6


==> anc/code/artifacts/camera_ready_2026/fisher_ranks_p5_p7.json <==
[
  {
    "p": 5,
    "seed": 0,
    "unrestricted_kl": 1.3247783554097067e-13,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 100,
    "unrestricted_rank_1e8": 100,
    "unrestricted_rank_1e10": 100,
    "projected_rank_1e6": 4,
    "projected_rank_1e8": 4,
    "projected_rank_1e10": 4,
    "shared_kl": 6.822359904848536e-15,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 4,
    "shared_rank_1e8": 4,
    "shared_rank_1e10": 4
  },
  {
    "p": 5,
    "seed": 1,
    "unrestricted_kl": 2.9274465836576744e-13,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 100,
    "unrestricted_rank_1e8": 100,
    "unrestricted_rank_1e10": 100,
    "projected_rank_1e6": 4,
    "projected_rank_1e8": 4,
    "projected_rank_1e10": 4,
    "shared_kl": 1.2424585009846239e-14,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 4,
    "shared_rank_1e8": 4,
    "shared_rank_1e10": 4
  },
  {
    "p": 5,
    "seed": 2,
    "unrestricted_kl": 1.0679986425893158e-13,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 100,
    "unrestricted_rank_1e8": 100,
    "unrestricted_rank_1e10": 100,
    "projected_rank_1e6": 4,
    "projected_rank_1e8": 4,
    "projected_rank_1e10": 4,
    "shared_kl": 2.2490612174589194e-15,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 4,
    "shared_rank_1e8": 4,
    "shared_rank_1e10": 4
  },
  {
    "p": 7,
    "seed": 0,
    "unrestricted_kl": 3.791879486895179e-12,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 294,
    "unrestricted_rank_1e8": 294,
    "unrestricted_rank_1e10": 294,
    "projected_rank_1e6": 6,
    "projected_rank_1e8": 6,
    "projected_rank_1e10": 6,
    "shared_kl": 1.1747714177903885e-15,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 6,
    "shared_rank_1e8": 6,
    "shared_rank_1e10": 6
  },
  {
    "p": 7,
    "seed": 1,
    "unrestricted_kl": 2.2532065395592163e-12,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 294,
    "unrestricted_rank_1e8": 294,
    "unrestricted_rank_1e10": 294,
    "projected_rank_1e6": 6,
    "projected_rank_1e8": 6,
    "projected_rank_1e10": 6,
    "shared_kl": 3.702714955306171e-15,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 6,
    "shared_rank_1e8": 6,
    "shared_rank_1e10": 6
  },
  {
    "p": 7,
    "seed": 2,
    "unrestricted_kl": 1.6468963824396524e-12,
    "unrestricted_accuracy": 1.0,
    "unrestricted_rank_1e6": 294,
    "unrestricted_rank_1e8": 294,
    "unrestricted_rank_1e10": 294,
    "projected_rank_1e6": 6,
    "projected_rank_1e8": 6,
    "projected_rank_1e10": 6,
    "shared_kl": 4.4095718766616945e-15,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 6,
    "shared_rank_1e8": 6,
    "shared_rank_1e10": 6
  }
]

==> anc/code/artifacts/camera_ready_2026/fisher_ranks_p5_p7.metadata.json <==
{
  "python": "3.11.8",
  "torch": "2.9.0+cu128",
  "numpy": "1.26.4",
  "beta": 3.0,
  "trained": true,
  "projection": "Fisher-orthogonal projection in whitened logit coordinates",
  "thresholds": [
    1e-06,
    1e-08,
    1e-10
  ],
  "seeds": [
    0,
    1,
    2
  ]
}


==> anc/code/artifacts/camera_ready_2026/initialization.csv <==
p,seed,unrestricted_kl,unrestricted_accuracy,unrestricted_rank_1e6,unrestricted_rank_1e8,unrestricted_rank_1e10,projected_rank_1e6,projected_rank_1e8,projected_rank_1e10,shared_kl,shared_accuracy,shared_rank_1e6,shared_rank_1e8,shared_rank_1e10
5,0,0.9360187526127274,0.16,100,100,100,4,4,4,0.9394882781542206,0.0,4,4,4
5,1,0.9347391269359902,0.16,100,100,100,4,4,4,1.0153606798178776,0.0,4,4,4
5,2,0.9326141667830242,0.2,100,100,100,4,4,4,0.8058484823796674,1.0,4,4,4
7,0,0.998849439887239,0.14285714285714285,294,294,294,6,6,6,0.9817699218212913,0.0,6,6,6
7,1,0.9968442526732592,0.14285714285714285,294,294,294,6,6,6,0.8579694186504876,1.0,6,6,6
7,2,0.998117868280153,0.061224489795918366,294,294,294,6,6,6,0.9880200290761579,0.0,6,6,6


==> anc/code/artifacts/camera_ready_2026/initialization.json <==
[
  {
    "p": 5,
    "seed": 0,
    "unrestricted_kl": 0.9360187526127274,
    "unrestricted_accuracy": 0.16,
    "unrestricted_rank_1e6": 100,
    "unrestricted_rank_1e8": 100,
    "unrestricted_rank_1e10": 100,
    "projected_rank_1e6": 4,
    "projected_rank_1e8": 4,
    "projected_rank_1e10": 4,
    "shared_kl": 0.9394882781542206,
    "shared_accuracy": 0.0,
    "shared_rank_1e6": 4,
    "shared_rank_1e8": 4,
    "shared_rank_1e10": 4
  },
  {
    "p": 5,
    "seed": 1,
    "unrestricted_kl": 0.9347391269359902,
    "unrestricted_accuracy": 0.16,
    "unrestricted_rank_1e6": 100,
    "unrestricted_rank_1e8": 100,
    "unrestricted_rank_1e10": 100,
    "projected_rank_1e6": 4,
    "projected_rank_1e8": 4,
    "projected_rank_1e10": 4,
    "shared_kl": 1.0153606798178776,
    "shared_accuracy": 0.0,
    "shared_rank_1e6": 4,
    "shared_rank_1e8": 4,
    "shared_rank_1e10": 4
  },
  {
    "p": 5,
    "seed": 2,
    "unrestricted_kl": 0.9326141667830242,
    "unrestricted_accuracy": 0.2,
    "unrestricted_rank_1e6": 100,
    "unrestricted_rank_1e8": 100,
    "unrestricted_rank_1e10": 100,
    "projected_rank_1e6": 4,
    "projected_rank_1e8": 4,
    "projected_rank_1e10": 4,
    "shared_kl": 0.8058484823796674,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 4,
    "shared_rank_1e8": 4,
    "shared_rank_1e10": 4
  },
  {
    "p": 7,
    "seed": 0,
    "unrestricted_kl": 0.998849439887239,
    "unrestricted_accuracy": 0.14285714285714285,
    "unrestricted_rank_1e6": 294,
    "unrestricted_rank_1e8": 294,
    "unrestricted_rank_1e10": 294,
    "projected_rank_1e6": 6,
    "projected_rank_1e8": 6,
    "projected_rank_1e10": 6,
    "shared_kl": 0.9817699218212913,
    "shared_accuracy": 0.0,
    "shared_rank_1e6": 6,
    "shared_rank_1e8": 6,
    "shared_rank_1e10": 6
  },
  {
    "p": 7,
    "seed": 1,
    "unrestricted_kl": 0.9968442526732592,
    "unrestricted_accuracy": 0.14285714285714285,
    "unrestricted_rank_1e6": 294,
    "unrestricted_rank_1e8": 294,
    "unrestricted_rank_1e10": 294,
    "projected_rank_1e6": 6,
    "projected_rank_1e8": 6,
    "projected_rank_1e10": 6,
    "shared_kl": 0.8579694186504876,
    "shared_accuracy": 1.0,
    "shared_rank_1e6": 6,
    "shared_rank_1e8": 6,
    "shared_rank_1e10": 6
  },
  {
    "p": 7,
    "seed": 2,
    "unrestricted_kl": 0.998117868280153,
    "unrestricted_accuracy": 0.061224489795918366,
    "unrestricted_rank_1e6": 294,
    "unrestricted_rank_1e8": 294,
    "unrestricted_rank_1e10": 294,
    "projected_rank_1e6": 6,
    "projected_rank_1e8": 6,
    "projected_rank_1e10": 6,
    "shared_kl": 0.9880200290761579,
    "shared_accuracy": 0.0,
    "shared_rank_1e6": 6,
    "shared_rank_1e8": 6,
    "shared_rank_1e10": 6
  }
]

==> anc/code/artifacts/camera_ready_2026/initialization.metadata.json <==
{
  "python": "3.11.8",
  "torch": "2.9.0+cu128",
  "numpy": "1.26.4",
  "beta": 3.0,
  "trained": false,
  "projection": "Fisher-orthogonal projection in whitened logit coordinates",
  "thresholds": [
    1e-06,
    1e-08,
    1e-10
  ],
  "seeds": [
    0,
    1,
    2
  ]
}


==> anc/code/artifacts/camera_ready_2026/resources.json <==
{
  "host_cpu": "AMD Ryzen 9 7900X3D",
  "device": "CPU",
  "OPENBLAS_NUM_THREADS": 1,
  "OMP_NUM_THREADS": 1,
  "runs": {
    "fisher_ranks_p5_p7": {
      "elapsed": "0:04.96",
      "max_rss_kib": 813068,
      "exit_status": 0
    },
    "fisher_ranks_p11": {
      "elapsed": "0:15.97",
      "max_rss_kib": 934536,
      "exit_status": 0
    },
    "initialization": {
      "elapsed": "0:02.22",
      "max_rss_kib": 720932,
      "exit_status": 0
    },
    "tracr": {
      "elapsed": "0:11.20",
      "max_rss_kib": 642428,
      "exit_status": 0
    },
    "approx": {
      "elapsed": "0:03.38",
      "max_rss_kib": 817632,
      "exit_status": 0
    }
  },
  "scope": "Independent verification of reported experiments; excludes earlier exploratory research."
}


==> anc/code/artifacts/camera_ready_2026/tracr/summary.json <==
{
  "experiment": "tracr_candidate_chart_benchmark",
  "created_utc": "2026-10-31T21:23:22.256139+00:00",
  "status": "controlled_intermediate_chart_gate_passed",
  "claim_boundary": {
    "allowed": "On the complete finite domain of two compiled Tracr programs, the compiler-identified intermediate independent-feature-gain charts uniquely predict their causal ablation responses among all named feature pairs and matched random orthonormal pairs.",
    "not_allowed": "Automatic chart discovery, unique chart recovery for arbitrary transformers, or invariance of the result to broadening the allowed intervention family."
  },
  "gate": {
    "passed": true,
    "num_intermediate_tasks": 4,
    "num_intermediate_tasks_passing": 4,
    "num_output_controls": 2,
    "num_output_controls_with_random_ties": 2,
    "direct_decomposed_behavior_equivalent": true,
    "practical_residual_tolerance": 1e-06
  },
  "configuration": {
    "domain_vocab": [
      "a",
      "b"
    ],
    "max_seq_len": 4,
    "num_sequences": 30,
    "num_positions": 98,
    "beta": 3.0,
    "num_random_orthonormal_pairs_per_task_and_family": 500,
    "random_seed": 20260726,
    "tracr_source": "/home/mirekl/Algorithmic_Derivatives/camera_ready_35251_validation/supplement/vendor/tracr",
    "behavior_equivalence": {
      "mismatched_sequences": 0,
      "mismatched_positions": 0,
      "total_positions": 98
    },
    "patchable_forward_max_abs_error": {
      "direct_rule": 0.0,
      "decomposed_rule": 0.0
    }
  },
  "versions": {
    "python": "3.11.8",
    "platform": "Linux-6.8.0-139-generic-x86_64-with-glibc2.39",
    "numpy": "1.26.4",
    "jax": "0.4.28",
    "jaxlib": "0.4.28",
    "dm_haiku": "0.0.12",
    "chex": "0.1.86"
  },
  "tasks": [
    {
      "task_id": "direct_previous_token",
      "variant": "direct_rule",
      "component": "layer_0_attn",
      "feature_prefix": "previous_token",
      "task_role": "intermediate",
      "chart_family": "independent_gain",
      "correct_candidate_id": "previous_token_2:a|previous_token_2:b",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 1.1426184538935122e-16,
      "correct_cv_residual_mean": 0.0,
      "correct_cv_residual_max": 0.0,
      "best_named_wrong_cv_residual": 0.6912470781047618,
      "best_random_cv_residual": 0.056783660493321876,
      "median_random_cv_residual": 0.6005796497112457,
      "random_practical_tie_fraction": 0.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": true,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 13,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "direct_previous_token",
      "variant": "direct_rule",
      "component": "layer_0_attn",
      "feature_prefix": "previous_token",
      "task_role": "intermediate",
      "chart_family": "full_mixing",
      "correct_candidate_id": "previous_token_2:a|previous_token_2:b",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 0.0,
      "correct_cv_residual_mean": 2.014894287929389e-16,
      "correct_cv_residual_max": 4.072899076856883e-16,
      "best_named_wrong_cv_residual": 0.6912470781047618,
      "best_random_cv_residual": 7.337447754972017e-12,
      "median_random_cv_residual": 1.810702562366511e-09,
      "random_practical_tie_fraction": 1.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 13,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "direct_output",
      "variant": "direct_rule",
      "component": "layer_0_mlp",
      "feature_prefix": "direct_ab_table",
      "task_role": "output_control",
      "chart_family": "independent_gain",
      "correct_candidate_id": "direct_ab_table_1:False|direct_ab_table_1:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 1.399416091363466e-16,
      "correct_cv_residual_mean": 7.06534627295831e-17,
      "correct_cv_residual_max": 1.413069254591662e-16,
      "best_named_wrong_cv_residual": 0.4746681031320815,
      "best_random_cv_residual": 6.273699430389232e-17,
      "median_random_cv_residual": 3.488264439475155e-16,
      "random_practical_tie_fraction": 1.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 13,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "direct_output",
      "variant": "direct_rule",
      "component": "layer_0_mlp",
      "feature_prefix": "direct_ab_table",
      "task_role": "output_control",
      "chart_family": "full_mixing",
      "correct_candidate_id": "direct_ab_table_1:False|direct_ab_table_1:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0626941362801734,
      "correct_full_residual": 1.399416091363466e-16,
      "correct_cv_residual_mean": 3.06646026938663e-16,
      "correct_cv_residual_max": 4.719280291849222e-16,
      "best_named_wrong_cv_residual": 0.4746681031320815,
      "best_random_cv_residual": 7.253486671391524e-17,
      "median_random_cv_residual": 4.469930349906754e-16,
      "random_practical_tie_fraction": 1.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 13,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_previous_token",
      "variant": "decomposed_rule",
      "component": "layer_0_attn",
      "feature_prefix": "previous_token",
      "task_role": "intermediate",
      "chart_family": "independent_gain",
      "correct_candidate_id": "previous_token_2:a|previous_token_2:b",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 1.1426184538935122e-16,
      "correct_cv_residual_mean": 0.0,
      "correct_cv_residual_max": 0.0,
      "best_named_wrong_cv_residual": 0.6912470781047618,
      "best_random_cv_residual": 0.0297348161668265,
      "median_random_cv_residual": 0.6060243912211769,
      "random_practical_tie_fraction": 0.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": true,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_previous_token",
      "variant": "decomposed_rule",
      "component": "layer_0_attn",
      "feature_prefix": "previous_token",
      "task_role": "intermediate",
      "chart_family": "full_mixing",
      "correct_candidate_id": "previous_token_2:a|previous_token_2:b",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 0.0,
      "correct_cv_residual_mean": 2.014894287929389e-16,
      "correct_cv_residual_max": 4.072899076856883e-16,
      "best_named_wrong_cv_residual": 0.6912470781047618,
      "best_random_cv_residual": 1.8338491944472164e-12,
      "median_random_cv_residual": 1.5810172126744544e-09,
      "random_practical_tie_fraction": 1.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_current_is_b",
      "variant": "decomposed_rule",
      "component": "layer_0_mlp",
      "feature_prefix": "map_current_is_b",
      "task_role": "intermediate",
      "chart_family": "independent_gain",
      "correct_candidate_id": "map_current_is_b_6:False|map_current_is_b_6:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 0.0,
      "correct_cv_residual_mean": 1.0967908307612741e-16,
      "correct_cv_residual_max": 1.615906514113982e-16,
      "best_named_wrong_cv_residual": 0.6739836867549082,
      "best_random_cv_residual": 0.05797950617171789,
      "median_random_cv_residual": 0.6735340430582024,
      "random_practical_tie_fraction": 0.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": true,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_current_is_b",
      "variant": "decomposed_rule",
      "component": "layer_0_mlp",
      "feature_prefix": "map_current_is_b",
      "task_role": "intermediate",
      "chart_family": "full_mixing",
      "correct_candidate_id": "map_current_is_b_6:False|map_current_is_b_6:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 0.0,
      "correct_cv_residual_mean": 1.2439472280432385e-16,
      "correct_cv_residual_max": 2.2513796744865267e-16,
      "best_named_wrong_cv_residual": 0.6739836867549082,
      "best_random_cv_residual": 0.006236968084421033,
      "median_random_cv_residual": 0.31153653065718045,
      "random_practical_tie_fraction": 0.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": true,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_previous_is_a",
      "variant": "decomposed_rule",
      "component": "layer_1_mlp",
      "feature_prefix": "map_previous_is_a",
      "task_role": "intermediate",
      "chart_family": "independent_gain",
      "correct_candidate_id": "map_previous_is_a_5:False|map_previous_is_a_5:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 0.0,
      "correct_cv_residual_mean": 4.381741748736186e-17,
      "correct_cv_residual_max": 8.763483497472372e-17,
      "best_named_wrong_cv_residual": 0.6912470781047618,
      "best_random_cv_residual": 0.008969902765346077,
      "median_random_cv_residual": 0.58551232442768,
      "random_practical_tie_fraction": 0.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": true,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_previous_is_a",
      "variant": "decomposed_rule",
      "component": "layer_1_mlp",
      "feature_prefix": "map_previous_is_a",
      "task_role": "intermediate",
      "chart_family": "full_mixing",
      "correct_candidate_id": "map_previous_is_a_5:False|map_previous_is_a_5:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 1.1426184538935122e-16,
      "correct_cv_residual_mean": 1.4563989440878393e-16,
      "correct_cv_residual_max": 2.715266051237922e-16,
      "best_named_wrong_cv_residual": 0.6912470781047618,
      "best_random_cv_residual": 1.2859628680264389e-11,
      "median_random_cv_residual": 1.8342954059381807e-09,
      "random_practical_tie_fraction": 0.998,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_output",
      "variant": "decomposed_rule",
      "component": "layer_2_mlp",
      "feature_prefix": "decomposed_ab",
      "task_role": "output_control",
      "chart_family": "independent_gain",
      "correct_candidate_id": "decomposed_ab_4:False|decomposed_ab_4:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0313470681400867,
      "correct_full_residual": 1.399416091363466e-16,
      "correct_cv_residual_mean": 7.06534627295831e-17,
      "correct_cv_residual_max": 1.413069254591662e-16,
      "best_named_wrong_cv_residual": 0.4746681031320815,
      "best_random_cv_residual": 4.898936205011458e-17,
      "median_random_cv_residual": 3.403092571029364e-16,
      "random_practical_tie_fraction": 1.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    },
    {
      "task_id": "decomposed_output",
      "variant": "decomposed_rule",
      "component": "layer_2_mlp",
      "feature_prefix": "decomposed_ab",
      "task_role": "output_control",
      "chart_family": "full_mixing",
      "correct_candidate_id": "decomposed_ab_4:False|decomposed_ab_4:True",
      "correct_active_rank": 2,
      "correct_fisher_trace": 0.0626941362801734,
      "correct_full_residual": 1.399416091363466e-16,
      "correct_cv_residual_mean": 3.06646026938663e-16,
      "correct_cv_residual_max": 4.719280291849222e-16,
      "best_named_wrong_cv_residual": 0.4746681031320815,
      "best_random_cv_residual": 7.478960546566533e-17,
      "median_random_cv_residual": 4.629564683304472e-16,
      "random_practical_tie_fraction": 1.0,
      "correct_trace_random_percentile": 1.0,
      "correct_unique_among_named_pairs": true,
      "correct_separated_from_random": false,
      "num_sequences": 30,
      "num_positions": 98,
      "residual_width": 17,
      "target_fisher_norm": 0.17705103754997253,
      "correct_ablation_mismatched_positions": 17,
      "correct_ablation_disagreement_rate": 0.17346938775510204,
      "fisher_beta": 3.0,
      "fisher_variance": 0.0451766597309121
    }
  ]
}


==> anc/code/artifacts/camera_ready_2026/tracr/task_summary.csv <==
task_id,variant,component,feature_prefix,task_role,chart_family,correct_candidate_id,correct_active_rank,correct_fisher_trace,correct_full_residual,correct_cv_residual_mean,correct_cv_residual_max,best_named_wrong_cv_residual,best_random_cv_residual,median_random_cv_residual,random_practical_tie_fraction,correct_trace_random_percentile,correct_unique_among_named_pairs,correct_separated_from_random,num_sequences,num_positions,residual_width,target_fisher_norm,correct_ablation_mismatched_positions,correct_ablation_disagreement_rate,fisher_beta,fisher_variance
direct_previous_token,direct_rule,layer_0_attn,previous_token,intermediate,independent_gain,previous_token_2:a|previous_token_2:b,2,0.0313470681400867,1.1426184538935122e-16,0.0,0.0,0.6912470781047618,0.056783660493321876,0.6005796497112457,0.0,1.0,True,True,30,98,13,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
direct_previous_token,direct_rule,layer_0_attn,previous_token,intermediate,full_mixing,previous_token_2:a|previous_token_2:b,2,0.0313470681400867,0.0,2.014894287929389e-16,4.072899076856883e-16,0.6912470781047618,7.337447754972017e-12,1.810702562366511e-09,1.0,1.0,True,False,30,98,13,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
direct_output,direct_rule,layer_0_mlp,direct_ab_table,output_control,independent_gain,direct_ab_table_1:False|direct_ab_table_1:True,2,0.0313470681400867,1.399416091363466e-16,7.06534627295831e-17,1.413069254591662e-16,0.4746681031320815,6.273699430389232e-17,3.488264439475155e-16,1.0,1.0,True,False,30,98,13,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
direct_output,direct_rule,layer_0_mlp,direct_ab_table,output_control,full_mixing,direct_ab_table_1:False|direct_ab_table_1:True,2,0.0626941362801734,1.399416091363466e-16,3.06646026938663e-16,4.719280291849222e-16,0.4746681031320815,7.253486671391524e-17,4.469930349906754e-16,1.0,1.0,True,False,30,98,13,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_previous_token,decomposed_rule,layer_0_attn,previous_token,intermediate,independent_gain,previous_token_2:a|previous_token_2:b,2,0.0313470681400867,1.1426184538935122e-16,0.0,0.0,0.6912470781047618,0.0297348161668265,0.6060243912211769,0.0,1.0,True,True,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_previous_token,decomposed_rule,layer_0_attn,previous_token,intermediate,full_mixing,previous_token_2:a|previous_token_2:b,2,0.0313470681400867,0.0,2.014894287929389e-16,4.072899076856883e-16,0.6912470781047618,1.8338491944472164e-12,1.5810172126744544e-09,1.0,1.0,True,False,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_current_is_b,decomposed_rule,layer_0_mlp,map_current_is_b,intermediate,independent_gain,map_current_is_b_6:False|map_current_is_b_6:True,2,0.0313470681400867,0.0,1.0967908307612741e-16,1.615906514113982e-16,0.6739836867549082,0.05797950617171789,0.6735340430582024,0.0,1.0,True,True,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_current_is_b,decomposed_rule,layer_0_mlp,map_current_is_b,intermediate,full_mixing,map_current_is_b_6:False|map_current_is_b_6:True,2,0.0313470681400867,0.0,1.2439472280432385e-16,2.2513796744865267e-16,0.6739836867549082,0.006236968084421033,0.31153653065718045,0.0,1.0,True,True,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_previous_is_a,decomposed_rule,layer_1_mlp,map_previous_is_a,intermediate,independent_gain,map_previous_is_a_5:False|map_previous_is_a_5:True,2,0.0313470681400867,0.0,4.381741748736186e-17,8.763483497472372e-17,0.6912470781047618,0.008969902765346077,0.58551232442768,0.0,1.0,True,True,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_previous_is_a,decomposed_rule,layer_1_mlp,map_previous_is_a,intermediate,full_mixing,map_previous_is_a_5:False|map_previous_is_a_5:True,2,0.0313470681400867,1.1426184538935122e-16,1.4563989440878393e-16,2.715266051237922e-16,0.6912470781047618,1.2859628680264389e-11,1.8342954059381807e-09,0.998,1.0,True,False,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_output,decomposed_rule,layer_2_mlp,decomposed_ab,output_control,independent_gain,decomposed_ab_4:False|decomposed_ab_4:True,2,0.0313470681400867,1.399416091363466e-16,7.06534627295831e-17,1.413069254591662e-16,0.4746681031320815,4.898936205011458e-17,3.403092571029364e-16,1.0,1.0,True,False,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121
decomposed_output,decomposed_rule,layer_2_mlp,decomposed_ab,output_control,full_mixing,decomposed_ab_4:False|decomposed_ab_4:True,2,0.0626941362801734,1.399416091363466e-16,3.06646026938663e-16,4.719280291849222e-16,0.4746681031320815,7.478960546566533e-17,4.629564683304472e-16,1.0,1.0,True,False,30,98,17,0.17705103754997253,17,0.17346938775510204,3.0,0.0451766597309121


==> anc/code/artifacts/eigenvalue_summaries.csv <==
python_version,source_snapshot_hash,p,beta,num_positive_eigenvalues,min_positive_eigenvalue,max_positive_eigenvalue,incorrect_contrast_eigenvalue,correct_vs_rest_eigenvalue
3.11.8,6193c6fecc388366,3,1.0,2,0.2119415576170855,0.3663093297803183,0.21194155761708547,0.36630932978031827
3.11.8,6193c6fecc388366,3,2.0,2,0.10650697891920075,0.25145851740663183,0.10650697891920075,0.25145851740663183
3.11.8,6193c6fecc388366,3,8.0,2,0.0003352377084572096,0.0010050388194445914,0.0003352377084572097,0.001005038819444599
3.11.8,6193c6fecc388366,5,1.0,4,0.1488475812020776,0.30112585741620634,0.14884758120207758,0.30112585741620634
3.11.8,6193c6fecc388366,5,2.0,4,0.08780358892901517,0.28482854006876634,0.08780358892901517,0.28482854006876634
3.11.8,6193c6fecc388366,5,8.0,4,0.0003350130904157413,0.0016728207766637548,0.0003350130904157414,0.0016728207766637088
3.11.8,6193c6fecc388366,7,1.0,6,0.11470149963903487,0.25034026865661624,0.11470149963903495,0.25034026865661624
3.11.8,6193c6fecc388366,7,2.0,6,0.074687863924916,0.28852741273240773,0.07468786392491607,0.28852741273240773
3.11.8,6193c6fecc388366,7,8.0,6,0.000334788773172667,0.0023388139042576973,0.00033478877317266725,0.0023388139042576873
3.11.8,6193c6fecc388366,11,1.0,10,0.07862697284804226,0.18485460681131896,0.07862697284804238,0.18485460681131896
3.11.8,6193c6fecc388366,11,2.0,10,0.05750743423396599,0.2688002274344943,0.05750743423396601,0.26880022743449417
3.11.8,6193c6fecc388366,11,8.0,10,0.0003343410386680392,0.0036654551930332775,0.00033434103866803946,0.0036654551930332953
3.11.8,6193c6fecc388366,31,1.0,30,0.030563952142810193,0.07871820778028255,0.03056395214281023,0.07871820778028252
3.11.8,6193c6fecc388366,31,2.0,30,0.026745794206572637,0.16385573820524008,0.026745794206572672,0.16385573820524008
3.11.8,6193c6fecc388366,31,8.0,30,0.00033212021034624225,0.010193143955001545,0.0003321202103462433,0.01019314395500154
3.11.8,6193c6fecc388366,61,1.0,60,0.015944314334616207,0.04215373027175233,0.015944314334616228,0.04215373027175233
3.11.8,6193c6fecc388366,61,2.0,60,0.014839204729799828,0.09925217945052411,0.014839204729799863,0.09925217945052411
3.11.8,6193c6fecc388366,61,8.0,60,0.00032884374077552046,0.01966368235390587,0.00032884374077552094,0.019663682353905886


==> anc/code/artifacts/group_orbit_ranks.csv <==
python_version,source_snapshot_hash,case,p,num_input_orbits,num_pair_orbits,shared_rank,lookup_rank
3.11.8,6193c6fecc388366,modular_addition_p3,3,1,3,2,18
3.11.8,6193c6fecc388366,modular_addition_p5,5,1,5,4,100
3.11.8,6193c6fecc388366,modular_addition_p7,7,1,7,6,294
3.11.8,6193c6fecc388366,modular_addition_p11,11,1,11,10,1210
3.11.8,6193c6fecc388366,modular_addition_p31,31,1,31,30,28830
3.11.8,6193c6fecc388366,modular_addition_p61,61,1,61,60,223260


==> anc/code/artifacts/protected_normal_form_checks.csv <==
python_version,source_snapshot_hash,case,normal_form,target_lambda,estimated_sublevel_slope,absolute_error,eps_min,eps_max,note
3.11.8,6193c6fecc388366,quadratic_u2,u^2,0.5,0.5000000000000003,3.3306690738754696e-16,1e-06,0.001,one active quadratic coordinate
3.11.8,6193c6fecc388366,dead_t,u^2 + 0*t,0.5,0.5000000000000007,6.661338147750939e-16,1e-06,0.001,dead coordinate contributes finite volume only
3.11.8,6193c6fecc388366,duplicated,(u+v)^2,0.5,0.4989826718562214,0.0010173281437785842,1e-06,0.001,linear change gives one active and one dead coordinate
3.11.8,6193c6fecc388366,protected_s4,u^2 + s^4,0.75,0.7499999999999233,7.671641100159832e-14,1e-06,0.001,1/2 + 1/4
3.11.8,6193c6fecc388366,protected_s6,u^2 + s^6,0.6666666666666666,0.6666666666666673,6.661338147750939e-16,1e-06,0.001,1/2 + 1/6


==> anc/code/artifacts/quadratic_posterior_checks.csv <==
python_version,source_snapshot_hash,rank,n,tau,analytic_estimate,target_rank_over_two,mc_estimate,mc_standard_error
3.11.8,6193c6fecc388366,1,1000,1.0,0.5,0.5,0.4960574713216989,0.004964859805418177
3.11.8,6193c6fecc388366,2,1000,1.0,1.0,1.0,0.9877492088006571,0.0070448308646089515
3.11.8,6193c6fecc388366,5,1000,1.0,2.5,2.5,2.4951463626865835,0.011144199081127968
3.11.8,6193c6fecc388366,30,1000,1.0,15.0,15.0,15.018106274260315,0.027441316969259374
3.11.8,6193c6fecc388366,60,1000,1.0,30.0,30.0,29.94440892121138,0.038625667603483
3.11.8,6193c6fecc388366,1210,1000,1.0,605.0,605.0,nan,nan


==> anc/code/artifacts/rank_checks.csv <==
python_version,source_snapshot_hash,p,beta,explicit_matrix_check,per_input_fisher_rank,lookup_hessian_rank,shared_hessian_rank,lookup_influence_rank,shared_influence_rank,lookup_quadratic_active_contribution,shared_quadratic_active_contribution
3.11.8,6193c6fecc388366,3,1.0,1,2,18,2,9,1,9.0,1.0
3.11.8,6193c6fecc388366,3,2.0,1,2,18,2,9,1,9.0,1.0
3.11.8,6193c6fecc388366,3,8.0,1,2,18,2,9,1,9.0,1.0
3.11.8,6193c6fecc388366,5,1.0,1,4,100,4,25,1,50.0,2.0
3.11.8,6193c6fecc388366,5,2.0,1,4,100,4,25,1,50.0,2.0
3.11.8,6193c6fecc388366,5,8.0,1,4,100,4,25,1,50.0,2.0
3.11.8,6193c6fecc388366,7,1.0,1,6,294,6,49,1,147.0,3.0
3.11.8,6193c6fecc388366,7,2.0,1,6,294,6,49,1,147.0,3.0
3.11.8,6193c6fecc388366,7,8.0,1,6,294,6,49,1,147.0,3.0
3.11.8,6193c6fecc388366,11,1.0,1,10,1210,10,121,1,605.0,5.0
3.11.8,6193c6fecc388366,11,2.0,1,10,1210,10,121,1,605.0,5.0
3.11.8,6193c6fecc388366,11,8.0,1,10,1210,10,121,1,605.0,5.0
3.11.8,6193c6fecc388366,31,1.0,0,30,28830,30,961,1,14415.0,15.0
3.11.8,6193c6fecc388366,31,2.0,0,30,28830,30,961,1,14415.0,15.0
3.11.8,6193c6fecc388366,31,8.0,0,30,28830,30,961,1,14415.0,15.0
3.11.8,6193c6fecc388366,61,1.0,0,60,223260,60,3721,1,111630.0,30.0
3.11.8,6193c6fecc388366,61,2.0,0,60,223260,60,3721,1,111630.0,30.0
3.11.8,6193c6fecc388366,61,8.0,0,60,223260,60,3721,1,111630.0,30.0


==> anc/code/docs/CODE.md <==
# Experiment-to-paper map

The package is the camera-ready reproduction entry point. See `../README.md`
for environment setup and `../reproduce_camera_ready.sh` for exact commands.

| Paper material | Script | Saved evidence |
|---|---|---|
| Orbit-count theorem | `experiments/group_orbit_ranks.py` | `artifacts/group_orbit_ranks.csv` |
| Modular Fisher and score-Gram ranks | `experiments/modular_rank_checks.py` | `artifacts/rank_checks.csv`, `eigenvalue_summaries.csv` |
| Regular quadratic posterior | `experiments/quadratic_posterior_checks.py` | `artifacts/quadratic_posterior_checks.csv` |
| Protected/dead/duplicated normal forms | `experiments/protected_normal_form_checks.py` | `artifacts/protected_normal_form_checks.csv` |
| Trained and initial-checkpoint ranks | `experiments/rebuttal_modular_rank_poc.py` | `artifacts/camera_ready_2026/fisher_ranks_*.json`, `initialization.json` |
| Approximate-sharing inequalities | `experiments/approx_sharing_check.py` | `artifacts/camera_ready_2026/approx_sharing_results.json` |
| Tracr chart comparison and negative controls | `experiments/tracr_candidate_chart_benchmark.py` | `artifacts/camera_ready_2026/tracr/` |

All examples use generated finite domains. No private data or pretrained
checkpoint is required. The Tracr compiler source is vendored with its license
and file hashes, avoiding a dependency on an unavailable historical checkout.

The root repository's historical grokking and localization experiments are
separate exploratory work and are not necessary to reproduce the claims here.
Rank agreement is not evidence of spontaneous sharing, and the Tracr experiment
is conditional on the specified intervention family. Output-level and broader-
mixing failures are required controls, not optional exclusions.

Recorded numerical errors are retained rather than rounded to exact fits.
Finite-precision optimizer stopping can differ across platforms; inspect all
thresholds, initialization controls, fit errors, and negative controls together.


==> anc/code/experiments/approx_sharing_check.py <==
#!/usr/bin/env python3
"""Numerical check of the approximate-sharing spectral bound.

Lemma (rebuttal): let A = D chi(0), P_G the F_q-orthogonal projection onto the
shared tangent subspace L^G (dim r_G), and
    eps = || F_q^{1/2} (I - P_G) A ||_op.
Then sigma_{r_G+1}(F_q^{1/2} A) <= eps, hence
lambda_{r_G+1}(A^T F_q A) <= eps^2, and
sum_{i>r_G} lambda_i(A^T F_q A) <= || F_q^{1/2} (I - P_G) A ||_F^2.

Check 1 (synthetic): shared chart + eps * random lookup-direction perturbation.
Exact rank jumps, but the tail is controlled by eps as the lemma says.

Check 2 (trained): an "almost shared" model, logits = shared(residue) +
gamma * dense correction, trained to fit q_beta. Measure eps from the trained
Jacobian and verify the bound + spectral gap.
"""

from __future__ import annotations

import json
import math
from pathlib import Path

import torch
from torch import nn

torch.set_default_dtype(torch.float64)


def make_data(p: int, beta: float):
    pairs = torch.tensor([(a, b) for a in range(p) for b in range(p)], dtype=torch.long)
    x = torch.cat(
        [
            torch.nn.functional.one_hot(pairs[:, 0], p),
            torch.nn.functional.one_hot(pairs[:, 1], p),
        ],
        dim=1,
    ).to(torch.get_default_dtype())
    target_logits = torch.zeros((p * p, p))
    target_logits[torch.arange(p * p), (pairs[:, 0] + pairs[:, 1]) % p] = beta
    q = target_logits.softmax(dim=-1)
    return pairs, x, q


def fisher_square_root_in_quotient(q: torch.Tensor) -> torch.Tensor:
    blocks = []
    p = q.shape[1]
    for q_x in q:
        covariance = torch.diag(q_x) - q_x[:, None] * q_x[None, :]
        quotient_block = covariance[: p - 1, : p - 1]
        eigenvalues, eigenvectors = torch.linalg.eigh(quotient_block)
        square_root = (eigenvectors * torch.sqrt(eigenvalues.clamp_min(0))[None, :]) @ eigenvectors.T
        blocks.append(square_root)
    return torch.block_diag(*blocks) / p  # sqrt of uniform input mass 1/p^2


def residue_shared_basis(p: int) -> torch.Tensor:
    rows = []
    for a in range(p):
        for b in range(p):
            base_residue = (p - 1 - a - b) % p
            for y in range(p - 1):
                residue = (y - a - b) % p
                row = torch.zeros(p - 1)
                if residue < p - 1:
                    row[residue] += 1
                if base_residue < p - 1:
                    row[base_residue] -= 1
                rows.append(row)
    return torch.stack(rows)


def shared_projector(p: int, fisher_half: torch.Tensor) -> torch.Tensor:
    """F_q-orthogonal projection onto L^G, expressed in the F^{1/2}-image:
    returns orthogonal projector onto span(F^{1/2} basis)."""
    basis = residue_shared_basis(p)  # (p^2 (p-1)) x (p-1), rank p-1
    image = fisher_half @ basis
    q_mat, _ = torch.linalg.qr(image)
    return q_mat @ q_mat.T


def check_synthetic(p: int, beta: float, seed: int, eps_targets):
    torch.manual_seed(seed)
    _, _, q = make_data(p, beta)
    fisher_half = fisher_square_root_in_quotient(q)
    n = p * p * (p - 1)
    r_g = p - 1

    basis = residue_shared_basis(p)
    proj = shared_projector(p, fisher_half)

    out = []
    for eps_target in eps_targets:
        noise = torch.randn(n, basis.shape[1])
        chart = torch.cat([basis, torch.randn(n, 3)], dim=1)  # widen chart: r_G shared cols + 3 extra
        chart[:, : basis.shape[1]] = basis
        half_a = fisher_half @ chart
        off = (torch.eye(n) - proj) @ half_a
        scale = eps_target / torch.linalg.matrix_norm(off, ord=2)
        # rescale only the symmetry-breaking component
        half_a = proj @ half_a + scale * off
        off = (torch.eye(n) - proj) @ half_a
        eps_op = float(torch.linalg.matrix_norm(off, ord=2))
        eps_fro_sq = float(torch.linalg.matrix_norm(off, ord="fro") ** 2)
        svals = torch.linalg.svdvals(half_a)
        evals = svals**2
        out.append(
            dict(
                eps=eps_op,
                sigma_rg=float(svals[r_g - 1]),
                sigma_rg_plus_1=float(svals[r_g]) if svals.numel() > r_g else 0.0,
                bound_holds=bool(svals[r_g] <= eps_op * (1 + 1e-9)),
                tail_mass=float(evals[r_g:].sum()),
                tail_bound=eps_fro_sq,
                tail_bound_holds=bool(evals[r_g:].sum() <= eps_fro_sq * (1 + 1e-9)),
                exact_rank_1e12=int((svals > svals.max() * 1e-12).sum()),
            )
        )
    return out


class AlmostSharedModel(nn.Module):
    def __init__(self, p: int, width: int = 16, gamma: float = 1e-2) -> None:
        super().__init__()
        self.p = p
        self.gamma = gamma
        self.shared = nn.Sequential(nn.Linear(p, width), nn.Tanh(), nn.Linear(width, 1))
        self.dense = nn.Sequential(nn.Linear(2 * p, width), nn.Tanh(), nn.Linear(width, p))

    def forward(self, pairs: torch.Tensor, x: torch.Tensor) -> torch.Tensor:
        a, b = pairs[:, 0], pairs[:, 1]
        y = torch.arange(self.p, device=pairs.device)
        residue = (y[None, :] - a[:, None] - b[:, None]) % self.p
        one_hot = torch.nn.functional.one_hot(residue, num_classes=self.p).to(
            torch.get_default_dtype()
        )
        return self.shared(one_hot).squeeze(-1) + self.gamma * self.dense(x)


def centered_logit_jacobian(logit_fn, parameters, p: int) -> torch.Tensor:
    logits = logit_fn()
    coordinates = (logits[:, : p - 1] - logits[:, p - 1 :]).reshape(-1)
    rows = []
    for coordinate in coordinates:
        grads = torch.autograd.grad(coordinate, parameters, retain_graph=True)
        rows.append(torch.cat([g.reshape(-1) for g in grads]))
    return torch.stack(rows)


def check_trained(p: int, beta: float, seed: int, gamma: float):
    torch.manual_seed(seed)
    pairs, x, q = make_data(p, beta)
    fisher_half = fisher_square_root_in_quotient(q)
    proj = shared_projector(p, fisher_half)
    r_g = p - 1

    model = AlmostSharedModel(p, gamma=gamma)
    optimizer = torch.optim.LBFGS(
        model.parameters(), lr=1.0, max_iter=500, line_search_fn="strong_wolfe",
        tolerance_grad=1e-12, tolerance_change=1e-14,
    )

    def closure():
        optimizer.zero_grad()
        logits = model(pairs, x)
        loss = -(q * torch.log_softmax(logits, dim=-1)).sum(dim=-1).mean()
        loss.backward()
        return loss

    optimizer.step(closure)
    with torch.no_grad():
        logits = model(pairs, x)
        kl = float((q * (q.log() - torch.log_softmax(logits, dim=-1))).sum(dim=-1).mean())
        acc = float((logits.argmax(dim=-1) == q.argmax(dim=-1)).double().mean())

    params = [prm for prm in model.parameters() if prm.requires_grad]
    jac = centered_logit_jacobian(lambda: model(pairs, x), params, p)
    half_a = fisher_half @ jac
    off = (torch.eye(half_a.shape[0]) - proj) @ half_a
    eps_op = float(torch.linalg.matrix_norm(off, ord=2))
    eps_fro_sq = float(torch.linalg.matrix_norm(off, ord="fro") ** 2)
    svals = torch.linalg.svdvals(half_a)
    evals = svals**2
    return dict(
        p=p, seed=seed, gamma=gamma, kl=kl, accuracy=acc,
        eps=eps_op,
        sigma_rg=float(svals[r_g - 1]),
        sigma_rg_plus_1=float(svals[r_g]),
        bound_holds=bool(svals[r_g] <= eps_op * (1 + 1e-9)),
        tail_mass=float(evals[r_g:].sum()),
        tail_bound=eps_fro_sq,
        tail_bound_holds=bool(evals[r_g:].sum() <= eps_fro_sq * (1 + 1e-9)),
        top_eigs=[float(v) for v in evals[: r_g + 3]],
    )


def main() -> None:
    results = {"synthetic": {}, "trained": []}
    for p in (5, 7):
        results["synthetic"][p] = check_synthetic(p, beta=3.0, seed=0, eps_targets=(1e-1, 1e-2, 1e-3))
    for p in (5, 7):
        for gamma in (1e-1, 1e-2):
            results["trained"].append(check_trained(p, beta=3.0, seed=0, gamma=gamma))
    Path("approx_sharing_results.json").write_text(json.dumps(results, indent=2))
    print(json.dumps(results, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/experiments/artifact_utils.py <==
"""Shared helpers for deterministic supplement artifacts."""
from __future__ import annotations

import hashlib
import platform
from pathlib import Path


def supplement_root() -> Path:
    return Path(__file__).resolve().parents[1]


def source_snapshot_hash() -> str:
    """Return an anonymized hash of the small supplement source tree."""
    root = supplement_root()
    rel_paths = [
        Path("README.md"),
        Path("Makefile"),
        Path("requirements.txt"),
        Path("docs/CODE.md"),
    ]
    rel_paths.extend(
        sorted(path.relative_to(root) for path in (root / "experiments").glob("*.py"))
    )
    digest = hashlib.sha256()
    for rel in rel_paths:
        path = root / rel
        if not path.exists():
            continue
        digest.update(str(rel).encode("utf-8"))
        digest.update(b"\0")
        digest.update(path.read_bytes())
        digest.update(b"\0")
    return digest.hexdigest()[:16]


def runtime_metadata() -> dict[str, str]:
    return {
        "python_version": platform.python_version(),
        "source_snapshot_hash": source_snapshot_hash(),
    }


==> anc/code/experiments/group_orbit_ranks.py <==
#!/usr/bin/env python3
"""Deterministic orbit-count checks for implementation-local ranks."""
from __future__ import annotations

import argparse
import csv
import sys
from pathlib import Path

sys.dont_write_bytecode = True

from artifact_utils import runtime_metadata


Element = tuple[int, ...]
GroupElement = tuple[int, int]


def orbit_count(
    elements: list[Element],
    generators: list[GroupElement],
    action,
) -> int:
    """Count orbits by explicit traversal under a finite generating set."""
    unseen = set(elements)
    count = 0
    while unseen:
        start = unseen.pop()
        count += 1
        orbit = {start}
        orbit.update(action(g, start) for g in generators)
        frontier = list(orbit)
        while frontier:
            current = frontier.pop()
            for g in generators:
                nxt = action(g, current)
                if nxt not in orbit:
                    orbit.add(nxt)
                    frontier.append(nxt)
        unseen.difference_update(orbit)
    return count


def modular_orbit_counts(p: int) -> dict[str, int | str]:
    generators = [(1, 0), (0, 1)]
    inputs = [(a, b) for a in range(p) for b in range(p)]
    pairs = [(a, b, y) for a in range(p) for b in range(p) for y in range(p)]

    def input_action(g: GroupElement, x: Element) -> Element:
        s, t = g
        a, b = x
        return ((a + s) % p, (b + t) % p)

    def pair_action(g: GroupElement, xyz: Element) -> Element:
        s, t = g
        a, b, y = xyz
        return ((a + s) % p, (b + t) % p, (y + s + t) % p)

    input_orbits = orbit_count(inputs, generators, input_action)
    pair_orbits = orbit_count(pairs, generators, pair_action)
    shared_rank = pair_orbits - input_orbits
    lookup_rank = p * p * (p - 1)
    assert input_orbits == 1
    assert pair_orbits == p
    assert shared_rank == p - 1
    return dict(runtime_metadata(), **{
        "case": f"modular_addition_p{p}",
        "p": p,
        "num_input_orbits": input_orbits,
        "num_pair_orbits": pair_orbits,
        "shared_rank": shared_rank,
        "lookup_rank": lookup_rank,
    })


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ps", default="3,5,7,11,31,61")
    parser.add_argument("--out", default="artifacts/group_orbit_ranks.csv")
    args = parser.parse_args()
    rows = [modular_orbit_counts(int(p)) for p in args.ps.split(",")]
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    with out.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/code/experiments/modular_rank_checks.py <==
#!/usr/bin/env python3
"""Explicit small-matrix and formula checks for softened modular addition."""
from __future__ import annotations

import argparse
import csv
import sys
from pathlib import Path

import numpy as np

sys.dont_write_bytecode = True

from artifact_utils import runtime_metadata


def fisher_c(p: int, beta: float) -> np.ndarray:
    probs = np.ones(p, dtype=float)
    probs[0] = np.exp(beta)
    probs /= probs.sum()
    return np.diag(probs) - np.outer(probs, probs)


def fisher_for_input(p: int, beta: float, a: int, b: int) -> np.ndarray:
    probs = np.ones(p, dtype=float)
    probs[(a + b) % p] = np.exp(beta)
    probs /= probs.sum()
    return np.diag(probs) - np.outer(probs, probs)


def numeric_rank(mat: np.ndarray, tol: float = 1e-9) -> int:
    return int(np.linalg.matrix_rank(mat, tol=tol))


def quotient_basis(p: int) -> np.ndarray:
    # Gauge-fix by using logits for labels 1..p-1 relative to label 0.
    basis = np.zeros((p, p - 1), dtype=float)
    for j in range(1, p):
        basis[j, j - 1] = 1.0
    return basis


def shared_jacobian_for_input(p: int, a: int, b: int) -> np.ndarray:
    # Shared parameters are residue logits theta_1..theta_{p-1}; residue 0 is gauge.
    jac = np.zeros((p, p - 1), dtype=float)
    for y in range(p):
        residue = (y - a - b) % p
        if residue:
            jac[y, residue - 1] = 1.0
    return jac


def explicit_hessian_ranks(p: int, beta: float) -> tuple[int, int]:
    basis = quotient_basis(p)
    num_inputs = p * p
    block_size = p - 1
    lookup_hessian = np.zeros((num_inputs * block_size, num_inputs * block_size), dtype=float)
    shared_hessian = np.zeros((block_size, block_size), dtype=float)
    idx = 0
    for a in range(p):
        for b in range(p):
            Cx = fisher_for_input(p, beta, a, b)
            lookup_block = basis.T @ Cx @ basis / num_inputs
            lo = idx * block_size
            hi = lo + block_size
            lookup_hessian[lo:hi, lo:hi] = lookup_block
            J_shared = shared_jacobian_for_input(p, a, b)
            shared_hessian += J_shared.T @ Cx @ J_shared / num_inputs
            idx += 1
    return numeric_rank(lookup_hessian), numeric_rank(shared_hessian)


def influence_ranks(p: int, beta: float) -> tuple[int, int]:
    probs = np.ones(p, dtype=float)
    probs[0] = np.exp(beta)
    probs /= probs.sum()
    h = probs.copy()
    h[0] -= 1.0
    # Lookup: one row per input, disjoint p-dimensional block per input.
    lookup_rows = np.zeros((p * p, p * p * p), dtype=float)
    for idx in range(p * p):
        lookup_rows[idx, idx * p : (idx + 1) * p] = h
    lookup_rank = numeric_rank(lookup_rows @ lookup_rows.T)
    # Shared: every input has the same residue score.
    shared_rows = np.tile(h, (p * p, 1))
    shared_rank = numeric_rank(shared_rows @ shared_rows.T)
    return lookup_rank, shared_rank


def eigen_summary_row(p: int, beta: float) -> dict[str, int | float | str]:
    C = fisher_c(p, beta)
    eigvals = np.linalg.eigvalsh(C)
    positives = eigvals[eigvals > 1e-10]
    q0 = float(np.exp(beta) / (np.exp(beta) + p - 1))
    q1 = float(1.0 / (np.exp(beta) + p - 1))
    return dict(runtime_metadata(), **{
        "p": p,
        "beta": beta,
        "num_positive_eigenvalues": int(len(positives)),
        "min_positive_eigenvalue": float(positives.min()),
        "max_positive_eigenvalue": float(positives.max()),
        "incorrect_contrast_eigenvalue": q1,
        "correct_vs_rest_eigenvalue": p * q0 * q1,
    })


def check_row(p: int, beta: float, explicit: bool) -> dict[str, int | float | str]:
    C = fisher_c(p, beta)
    c_rank = numeric_rank(C)
    assert c_rank == p - 1
    if explicit:
        lookup_hessian_rank, shared_hessian_rank = explicit_hessian_ranks(p, beta)
    else:
        lookup_hessian_rank = p * p * c_rank
        shared_hessian_rank = c_rank
    lookup_target = p * p * (p - 1)
    shared_target = p - 1
    assert lookup_hessian_rank == lookup_target
    assert shared_hessian_rank == shared_target
    lookup_inf, shared_inf = influence_ranks(p, beta) if explicit else (p * p, 1)
    assert lookup_inf == p * p
    assert shared_inf == 1
    return dict(runtime_metadata(), **{
        "p": p,
        "beta": beta,
        "explicit_matrix_check": int(explicit),
        "per_input_fisher_rank": c_rank,
        "lookup_hessian_rank": lookup_hessian_rank,
        "shared_hessian_rank": shared_hessian_rank,
        "lookup_influence_rank": lookup_inf,
        "shared_influence_rank": shared_inf,
        "lookup_quadratic_active_contribution": lookup_hessian_rank / 2.0,
        "shared_quadratic_active_contribution": shared_hessian_rank / 2.0,
    })


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ps", default="3,5,7,11,31,61")
    parser.add_argument("--betas", default="1,2,8")
    parser.add_argument("--out", default="artifacts/rank_checks.csv")
    parser.add_argument("--eig-out", default="artifacts/eigenvalue_summaries.csv")
    args = parser.parse_args()
    rows = []
    eig_rows = []
    for p in map(int, args.ps.split(",")):
        for beta in map(float, args.betas.split(",")):
            # Materializing the full Hessian/Gram is unnecessary for large p.
            rows.append(check_row(p, beta, explicit=(p <= 11)))
            eig_rows.append(eigen_summary_row(p, beta))
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    with out.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    eig_out = Path(args.eig_out)
    eig_out.parent.mkdir(parents=True, exist_ok=True)
    with eig_out.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(eig_rows[0].keys()))
        writer.writeheader()
        writer.writerows(eig_rows)
    print(f"wrote {out}")
    print(f"wrote {eig_out}")


if __name__ == "__main__":
    main()


==> anc/code/experiments/protected_normal_form_checks.py <==
#!/usr/bin/env python3
"""Simple normal-form scaling checks for protected/dead/duplicated directions."""
from __future__ import annotations

import argparse
import csv
import sys
from pathlib import Path

import numpy as np

sys.dont_write_bytecode = True

from artifact_utils import runtime_metadata


def fit_lambda(volumes: list[tuple[float, float]]) -> float:
    eps = np.array([row[0] for row in volumes], dtype=float)
    vol = np.array([row[1] for row in volumes], dtype=float)
    slope, _ = np.polyfit(np.log(eps), np.log(vol), deg=1)
    return float(slope)


def volume_u2(eps: float) -> float:
    return 2.0 * np.sqrt(eps)


def volume_dead(eps: float) -> float:
    # Product with a dead coordinate t in [-1,1].
    return 4.0 * np.sqrt(eps)


def volume_duplicated(eps: float, grid: int = 20001) -> float:
    # Area in [-1,1]^2 where (u+v)^2 <= eps.
    radius = np.sqrt(eps)
    u = np.linspace(-1.0, 1.0, grid)
    lower = np.maximum(-1.0, -u - radius)
    upper = np.minimum(1.0, -u + radius)
    lengths = np.maximum(0.0, upper - lower)
    return float(np.trapz(lengths, u))


def volume_u2_plus_s_power(eps: float, power: int, grid: int = 20001) -> float:
    bound = eps ** (1.0 / power)
    s = np.linspace(-bound, bound, grid)
    remaining = np.maximum(0.0, eps - np.abs(s) ** power)
    widths = 2.0 * np.sqrt(remaining)
    return float(np.trapz(widths, s))


def examples() -> list[dict[str, int | float | str]]:
    eps_grid = [10.0 ** exponent for exponent in np.linspace(-6, -3, 7)]
    specs = [
        ("quadratic_u2", "u^2", 0.5, lambda eps: volume_u2(eps), "one active quadratic coordinate"),
        ("dead_t", "u^2 + 0*t", 0.5, lambda eps: volume_dead(eps), "dead coordinate contributes finite volume only"),
        ("duplicated", "(u+v)^2", 0.5, lambda eps: volume_duplicated(eps), "linear change gives one active and one dead coordinate"),
        ("protected_s4", "u^2 + s^4", 0.75, lambda eps: volume_u2_plus_s_power(eps, 4), "1/2 + 1/4"),
        ("protected_s6", "u^2 + s^6", 2.0 / 3.0, lambda eps: volume_u2_plus_s_power(eps, 6), "1/2 + 1/6"),
    ]
    rows = []
    for case, normal_form, target, volume_fn, note in specs:
        volumes = [(eps, volume_fn(eps)) for eps in eps_grid]
        estimated = fit_lambda(volumes)
        rows.append(dict(runtime_metadata(), **{
            "case": case,
            "normal_form": normal_form,
            "target_lambda": target,
            "estimated_sublevel_slope": estimated,
            "absolute_error": abs(estimated - target),
            "eps_min": min(eps_grid),
            "eps_max": max(eps_grid),
            "note": note,
        }))
    return rows


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out", default="artifacts/protected_normal_form_checks.csv")
    args = parser.parse_args()
    rows = examples()
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    with out.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/code/experiments/quadratic_posterior_checks.py <==
#!/usr/bin/env python3
"""Quadratic posterior sanity checks: n tau E[K(delta)] = rank/2."""
from __future__ import annotations

import argparse
import csv
import sys
from pathlib import Path

import numpy as np

sys.dont_write_bytecode = True

from artifact_utils import runtime_metadata


def analytic(rank: int) -> float:
    return rank / 2.0


def monte_carlo(rank: int, n: int, tau: float, samples: int, seed: int) -> tuple[float, float]:
    rng = np.random.default_rng(seed)
    # For K(delta)=1/2 ||delta||^2, posterior variance is 1/(n*tau).
    z = rng.normal(size=(samples, rank)) / np.sqrt(n * tau)
    K = 0.5 * np.sum(z * z, axis=1)
    vals = n * tau * K
    mean = float(vals.mean())
    se = float(vals.std(ddof=1) / np.sqrt(samples)) if samples > 1 else 0.0
    return mean, se


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--ranks", default="1,2,5,30,60,1210")
    parser.add_argument("--n", type=int, default=1000)
    parser.add_argument("--tau", type=float, default=1.0)
    parser.add_argument("--samples", type=int, default=20000)
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--out", default="artifacts/quadratic_posterior_checks.csv")
    args = parser.parse_args()
    rows = []
    for i, r in enumerate(map(int, args.ranks.split(","))):
        target = analytic(r)
        if r <= 100:  # keep default memory tiny
            mc, se = monte_carlo(r, args.n, args.tau, args.samples, args.seed + i)
        else:
            mc, se = float("nan"), float("nan")
        rows.append(dict(runtime_metadata(), **{
            "rank": r,
            "n": args.n,
            "tau": args.tau,
            "analytic_estimate": target,
            "target_rank_over_two": target,
            "mc_estimate": mc,
            "mc_standard_error": se,
        }))
    out = Path(args.out)
    out.parent.mkdir(parents=True, exist_ok=True)
    with out.open("w", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0].keys()))
        writer.writeheader()
        writer.writerows(rows)
    print(f"wrote {out}")


if __name__ == "__main__":
    main()


==> anc/code/experiments/rebuttal_modular_rank_poc.py <==
#!/usr/bin/env python3
"""Proof-of-concept rank recovery for softened modular addition.

The script trains:
  1) an unrestricted two-hidden-layer MLP on one-hot (a,b) inputs; and
  2) an exactly residue-shared neural model whose output logit depends only on
     r = y-a-b (mod p).

At each trained checkpoint it computes the singular spectrum of F_q^{1/2} J,
where J is the centered-logit Jacobian over the full finite input domain. It
also computes the rank of the G-projected intervention chart on the MLP:
    delta z -> P_G delta z,
where P_G projects centered logit perturbations onto the residue-shared
subspace.

This is a small operational demonstration, not a chart-discovery method.
"""

from __future__ import annotations

import argparse
import json
import random
from dataclasses import asdict, dataclass
from pathlib import Path

import csv
import platform
import numpy as np
import torch
from torch import nn


torch.set_default_dtype(torch.float64)


class UnrestrictedMLP(nn.Module):
    def __init__(self, p: int, width: int = 64) -> None:
        super().__init__()
        self.net = nn.Sequential(
            nn.Linear(2 * p, width),
            nn.Tanh(),
            nn.Linear(width, width),
            nn.Tanh(),
            nn.Linear(width, p),
        )

    def forward(self, x: torch.Tensor) -> torch.Tensor:
        return self.net(x)


class ResidueSharedModel(nn.Module):
    def __init__(self, p: int, width: int = 16) -> None:
        super().__init__()
        self.p = p
        self.net = nn.Sequential(nn.Linear(p, width), nn.Tanh(), nn.Linear(width, 1))

    def forward(self, pairs: torch.Tensor) -> torch.Tensor:
        a, b = pairs[:, 0], pairs[:, 1]
        y = torch.arange(self.p, device=pairs.device)
        residue = (y[None, :] - a[:, None] - b[:, None]) % self.p
        one_hot = torch.nn.functional.one_hot(residue, num_classes=self.p).to(
            torch.get_default_dtype()
        )
        return self.net(one_hot).squeeze(-1)


@dataclass
class Result:
    p: int
    seed: int
    unrestricted_kl: float
    unrestricted_accuracy: float
    unrestricted_rank_1e6: int
    unrestricted_rank_1e8: int
    unrestricted_rank_1e10: int
    projected_rank_1e6: int
    projected_rank_1e8: int
    projected_rank_1e10: int
    shared_kl: float
    shared_accuracy: float
    shared_rank_1e6: int
    shared_rank_1e8: int
    shared_rank_1e10: int


def make_data(p: int, beta: float) -> tuple[torch.Tensor, torch.Tensor, torch.Tensor]:
    pairs = torch.tensor([(a, b) for a in range(p) for b in range(p)], dtype=torch.long)
    x = torch.cat(
        [
            torch.nn.functional.one_hot(pairs[:, 0], p),
            torch.nn.functional.one_hot(pairs[:, 1], p),
        ],
        dim=1,
    ).to(torch.get_default_dtype())
    target_logits = torch.zeros((p * p, p), dtype=torch.get_default_dtype())
    target_logits[torch.arange(p * p), (pairs[:, 0] + pairs[:, 1]) % p] = beta
    q = target_logits.softmax(dim=-1)
    return pairs, x, q


def fit(model: nn.Module, inputs: torch.Tensor, q: torch.Tensor) -> tuple[float, float]:
    optimizer = torch.optim.LBFGS(
        model.parameters(),
        lr=1.0,
        max_iter=500,
        line_search_fn="strong_wolfe",
        tolerance_grad=1e-12,
        tolerance_change=1e-14,
    )

    def closure() -> torch.Tensor:
        optimizer.zero_grad()
        logits = model(inputs)
        loss = -(q * torch.log_softmax(logits, dim=-1)).sum(dim=-1).mean()
        loss.backward()
        return loss

    optimizer.step(closure)
    with torch.no_grad():
        logits = model(inputs)
        kl = (q * (q.log() - torch.log_softmax(logits, dim=-1))).sum(dim=-1).mean()
        accuracy = (logits.argmax(dim=-1) == q.argmax(dim=-1)).double().mean()
    return float(kl), float(accuracy)


def centered_logit_jacobian(model: nn.Module, inputs: torch.Tensor, p: int) -> torch.Tensor:
    parameters = list(model.parameters())
    logits = model(inputs)
    # Quotient coordinates: z_y - z_{p-1}, y=0,...,p-2, for every input.
    coordinates = (logits[:, : p - 1] - logits[:, p - 1 :]).reshape(-1)
    rows: list[torch.Tensor] = []
    for coordinate in coordinates:
        gradients = torch.autograd.grad(coordinate, parameters, retain_graph=True)
        rows.append(torch.cat([gradient.reshape(-1) for gradient in gradients]))
    return torch.stack(rows)


def fisher_square_root_in_quotient(q: torch.Tensor) -> torch.Tensor:
    blocks: list[torch.Tensor] = []
    p = q.shape[1]
    for q_x in q:
        covariance = torch.diag(q_x) - q_x[:, None] * q_x[None, :]
        quotient_block = covariance[: p - 1, : p - 1]
        eigenvalues, eigenvectors = torch.linalg.eigh(quotient_block)
        square_root = (eigenvectors * torch.sqrt(eigenvalues.clamp_min(0))[None, :]) @ eigenvectors.T
        blocks.append(square_root)
    # Uniform input mass is 1/p^2, whose square root is 1/p.
    return torch.block_diag(*blocks) / p


def residue_shared_basis(p: int) -> torch.Tensor:
    # Parameterize h[0],...,h[p-2] and fix h[p-1]=0 as a gauge.
    rows: list[torch.Tensor] = []
    for a in range(p):
        for b in range(p):
            base_residue = (p - 1 - a - b) % p
            for y in range(p - 1):
                residue = (y - a - b) % p
                row = torch.zeros(p - 1)
                if residue < p - 1:
                    row[residue] += 1
                if base_residue < p - 1:
                    row[base_residue] -= 1
                rows.append(row)
    return torch.stack(rows)


def rank_at(singular_values: torch.Tensor, relative_threshold: float) -> int:
    if singular_values.numel() == 0 or singular_values.max() == 0:
        return 0
    return int((singular_values > singular_values.max() * relative_threshold).sum())


def run_one(p: int, beta: float, seed: int, train: bool = True) -> Result:
    torch.manual_seed(seed)
    np.random.seed(seed)
    random.seed(seed)
    pairs, x, q = make_data(p, beta)
    fisher_half = fisher_square_root_in_quotient(q)

    unrestricted = UnrestrictedMLP(p)
    unrestricted_kl, unrestricted_accuracy = fit(unrestricted, x, q) if train else evaluate(unrestricted, x, q)
    jacobian = centered_logit_jacobian(unrestricted, x, p)
    unrestricted_singular_values = torch.linalg.svdvals(fisher_half @ jacobian)

    shared_basis = residue_shared_basis(p)
    left_vectors, basis_singular_values, _ = torch.linalg.svd(fisher_half @ shared_basis, full_matrices=False)
    basis_rank = rank_at(basis_singular_values, 1e-12)
    shared_left_basis = left_vectors[:, :basis_rank]
    projected_singular_values = torch.linalg.svdvals(shared_left_basis.T @ fisher_half @ jacobian)

    torch.manual_seed(seed)
    shared = ResidueSharedModel(p)
    shared_kl, shared_accuracy = fit(shared, pairs, q) if train else evaluate(shared, pairs, q)
    shared_jacobian = centered_logit_jacobian(shared, pairs, p)
    shared_singular_values = torch.linalg.svdvals(fisher_half @ shared_jacobian)

    thresholds = (1e-6, 1e-8, 1e-10)
    unrestricted_ranks = [rank_at(unrestricted_singular_values, t) for t in thresholds]
    projected_ranks = [rank_at(projected_singular_values, t) for t in thresholds]
    shared_ranks = [rank_at(shared_singular_values, t) for t in thresholds]

    return Result(
        p=p,
        seed=seed,
        unrestricted_kl=unrestricted_kl,
        unrestricted_accuracy=unrestricted_accuracy,
        unrestricted_rank_1e6=unrestricted_ranks[0],
        unrestricted_rank_1e8=unrestricted_ranks[1],
        unrestricted_rank_1e10=unrestricted_ranks[2],
        projected_rank_1e6=projected_ranks[0],
        projected_rank_1e8=projected_ranks[1],
        projected_rank_1e10=projected_ranks[2],
        shared_kl=shared_kl,
        shared_accuracy=shared_accuracy,
        shared_rank_1e6=shared_ranks[0],
        shared_rank_1e8=shared_ranks[1],
        shared_rank_1e10=shared_ranks[2],
    )


def evaluate(model, inputs, q):
    with torch.no_grad():
        logits = model(inputs)
        kl = (q * (q.log() - torch.log_softmax(logits, dim=-1))).sum(-1).mean()
        accuracy = (logits.argmax(-1) == q.argmax(-1)).double().mean()
    return float(kl), float(accuracy)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--untrained", action="store_true", help="Measure random initialization without fitting")
    parser.add_argument("--p", nargs="+", type=int, default=[5, 7])
    parser.add_argument("--beta", type=float, default=3.0)
    parser.add_argument("--seeds", type=int, default=3)
    parser.add_argument("--output", type=Path, default=Path("rebuttal_modular_rank_results.json"))
    args = parser.parse_args()

    results = [run_one(p, args.beta, seed, train=not args.untrained) for p in args.p for seed in range(args.seeds)]
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps([asdict(result) for result in results], indent=2))

    with args.output.with_suffix(".csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(asdict(results[0])), lineterminator="\n")
        writer.writeheader()
        writer.writerows(asdict(result) for result in results)
    args.output.with_suffix(".metadata.json").write_text(json.dumps({
        "python": platform.python_version(), "torch": torch.__version__,
        "numpy": np.__version__, "beta": args.beta, "trained": not args.untrained,
        "projection": "Fisher-orthogonal projection in whitened logit coordinates",
        "thresholds": [1e-6, 1e-8, 1e-10], "seeds": list(range(args.seeds))
    }, indent=2) + "\n")
    print(
        "p seed KL_unrestricted rank_unrestricted rank_G_projected "
        "KL_shared rank_shared"
    )
    for result in results:
        print(
            f"{result.p} {result.seed} "
            f"{result.unrestricted_kl:.3e} {result.unrestricted_rank_1e8} "
            f"{result.projected_rank_1e8} {result.shared_kl:.3e} "
            f"{result.shared_rank_1e8}"
        )
    print(f"Wrote {args.output}")


if __name__ == "__main__":
    main()


==> anc/code/experiments/tracr_candidate_chart_benchmark.py <==
#!/usr/bin/env python3
"""Matched-dimension candidate-chart benchmark on compiled Tracr transformers.

The benchmark compiles two extensionally equivalent RASP programs for detecting
the adjacent pattern "ab":

* a direct SequenceMap rule; and
* a decomposed rule that separately computes the previous-token and current-
  token predicates.

Tracr exposes a named residual basis, so the compiler tells us which two
categorical features are written by each active intermediate component. At an
internal component output h, a two-feature candidate U defines the local
"independent feature gain" intervention

    h -> h + sum_i alpha_i (h u_i) u_i^T.

All candidates use two orthonormal residual directions and two coordinates.
The correct compiler feature pair is compared with every other named feature
pair and with random orthonormal feature pairs. The broader full-mixing
sensitivity analysis depends only on the corresponding two-dimensional
subspace, whereas independent gains intentionally treat the directions as
individually meaningful features.

The target is the finite logit response produced by ablating the compiler-
identified feature pair. Candidate tangent coordinates are fit on three folds
of complete finite-domain sequences and evaluated on the held-out fold. This
tests whether a local candidate chart predicts a causal intervention response
on unseen sequences. It is a controlled candidate-evaluation benchmark, not
automatic chart discovery.

A broader four-coordinate chart,

    h -> h + (h U) M U^T,

is included as a sensitivity analysis. It allows arbitrary mixing within the
candidate subspace and demonstrates where output-level non-identifiability
returns.

Requirements (known working versions):
  numpy==1.26.4, jax==0.4.28, jaxlib==0.4.28,
  dm-haiku==0.0.12, chex==0.1.86, and a local Tracr source checkout.
"""

from __future__ import annotations

import argparse
import hashlib
import importlib.metadata
import itertools
import json
import math
import os
import platform
import sys
from dataclasses import asdict, dataclass
from datetime import UTC, datetime
from pathlib import Path
from typing import Any, Callable

import numpy as np


DEFAULT_TRACR_SOURCE = Path(
    os.environ.get(
        "TRACR_SOURCE",
        str(Path(__file__).resolve().parents[1] / "vendor" / "tracr"),
    )
)


@dataclass(frozen=True)
class CompiledCase:
    variant: str
    model: Any
    forward_logits: Any


@dataclass(frozen=True)
class Task:
    task_id: str
    variant: str
    component: str
    feature_prefix: str
    task_role: str


TASKS = (
    Task(
        task_id="direct_previous_token",
        variant="direct_rule",
        component="layer_0_attn",
        feature_prefix="previous_token",
        task_role="intermediate",
    ),
    Task(
        task_id="direct_output",
        variant="direct_rule",
        component="layer_0_mlp",
        feature_prefix="direct_ab_table",
        task_role="output_control",
    ),
    Task(
        task_id="decomposed_previous_token",
        variant="decomposed_rule",
        component="layer_0_attn",
        feature_prefix="previous_token",
        task_role="intermediate",
    ),
    Task(
        task_id="decomposed_current_is_b",
        variant="decomposed_rule",
        component="layer_0_mlp",
        feature_prefix="map_current_is_b",
        task_role="intermediate",
    ),
    Task(
        task_id="decomposed_previous_is_a",
        variant="decomposed_rule",
        component="layer_1_mlp",
        feature_prefix="map_previous_is_a",
        task_role="intermediate",
    ),
    Task(
        task_id="decomposed_output",
        variant="decomposed_rule",
        component="layer_2_mlp",
        feature_prefix="decomposed_ab",
        task_role="output_control",
    ),
)


def package_version(name: str) -> str | None:
    try:
        return importlib.metadata.version(name)
    except importlib.metadata.PackageNotFoundError:
        return None


def stable_seed(*parts: object) -> int:
    payload = "\0".join(str(part) for part in parts)
    return int(hashlib.sha256(payload.encode("utf-8")).hexdigest()[:8], 16)


def load_modules(tracr_source: Path) -> tuple[Any, Any, Any, Any, Any, Any]:
    if not (tracr_source / "tracr").is_dir():
        raise FileNotFoundError(
            f"Tracr package not found below {tracr_source}. "
            "Pass --tracr-source or set TRACR_SOURCE."
        )
    sys.path.insert(0, str(tracr_source))
    import haiku as hk
    import jax
    import jax.numpy as jnp
    from tracr.compiler import compiling, lib
    from tracr.rasp import rasp

    return hk, jax, jnp, compiling, lib, rasp


def finite_domain(vocab: list[str], max_seq_len: int, bos: str) -> list[list[str]]:
    domain: list[list[str]] = []
    for length in range(1, max_seq_len + 1):
        for suffix in itertools.product(vocab, repeat=length):
            domain.append([bos, *suffix])
    return domain


def make_forward_logits(hk: Any, model: Any) -> Any:
    @hk.without_apply_rng
    @hk.transform
    def forward(tokens: Any) -> Any:
        compiled = model.get_compiled_model()
        compiled.use_unembed_argmax = False
        return compiled(tokens, use_dropout=False).unembedded_output

    return forward


def compile_cases(
    hk: Any,
    compiling: Any,
    rasp: Any,
    lib: Any,
    vocab: set[str],
    max_seq_len: int,
    bos: str,
) -> dict[str, CompiledCase]:
    previous_token = lib.shift_by(1, rasp.tokens).named("previous_token")
    direct = rasp.SequenceMap(
        lambda previous, current: None
        if previous is None
        else (previous == "a" and current == "b"),
        previous_token,
        rasp.tokens,
    ).named("direct_ab_table")

    previous_is_a = (previous_token == "a").named("map_previous_is_a")
    current_is_b = (rasp.tokens == "b").named("map_current_is_b")
    decomposed = (previous_is_a & current_is_b).named("decomposed_ab")

    out: dict[str, CompiledCase] = {}
    for variant, program in (
        ("direct_rule", direct),
        ("decomposed_rule", decomposed),
    ):
        model = compiling.compile_rasp_to_model(
            program,
            vocab=vocab,
            max_seq_len=max_seq_len,
            compiler_bos=bos,
        )
        out[variant] = CompiledCase(
            variant=variant,
            model=model,
            forward_logits=make_forward_logits(hk, model),
        )
    return out


def unembed_matrix(hk: Any, jnp: Any, case: CompiledCase) -> Any:
    @hk.without_apply_rng
    @hk.transform
    def make_matrix() -> Any:
        compiled = case.model.get_compiled_model()
        compiled.use_unembed_argmax = False
        basis = jnp.eye(len(case.model.residual_labels))[None, :, :]
        return compiled.unembed(basis, use_unembed_argmax=False)[0]

    return make_matrix.apply(case.model.params)


def linear(params: dict[str, Any], values: Any) -> Any:
    return values @ params["w"] + params["b"]


def patchable_forward_factory(
    hk: Any,
    jax: Any,
    jnp: Any,
    case: CompiledCase,
) -> Callable[..., tuple[Any, dict[str, Any]]]:
    config = case.model.model_config
    if config.layer_norm:
        raise NotImplementedError("This benchmark expects Tracr models without layer norm.")
    output_matrix = unembed_matrix(hk, jnp, case)

    def forward(
        params: dict[str, dict[str, Any]],
        tokens: Any,
        patch_values: dict[str, Any] | None = None,
    ) -> tuple[Any, dict[str, Any]]:
        input_mask = jnp.ones_like(tokens)
        positions = jnp.indices(tokens.shape)[-1]
        residual = (
            params["token_embed"]["embeddings"][tokens]
            + params["pos_embed"]["embeddings"][positions]
        )
        activations: dict[str, Any] = {"embeddings": residual}
        if patch_values is not None and "embeddings" in patch_values:
            residual = patch_values["embeddings"]

        _, seq_len, model_size = residual.shape
        mask = input_mask[:, None, None, :].repeat(seq_len, axis=2)
        if config.causal:
            mask = mask * np.tril(np.ones((1, 1, seq_len, seq_len)))

        for layer in range(config.num_layers):
            prefix = f"transformer/layer_{layer}"
            query = linear(params[f"{prefix}/attn/query"], residual)
            key = linear(params[f"{prefix}/attn/key"], residual)
            value = linear(params[f"{prefix}/attn/value"], residual)
            query = query.reshape(
                (*query.shape[:-1], config.num_heads, config.key_size)
            )
            key = key.reshape((*key.shape[:-1], config.num_heads, config.key_size))
            value_size = value.shape[-1] // config.num_heads
            value = value.reshape(
                (*value.shape[:-1], config.num_heads, value_size)
            )
            scores = jnp.einsum("...thd,...Thd->...htT", query, key)
            scores = scores / jnp.sqrt(
                jnp.asarray(config.key_size, dtype=residual.dtype)
            )
            scores = jnp.where(mask, scores, -1e30)
            weights = jax.nn.softmax(scores)
            attended = jnp.einsum("...htT,...Thd->...thd", weights, value)
            attended = attended.reshape(
                (*attended.shape[:-2], config.num_heads * value_size)
            )
            attention_output = linear(
                params[f"{prefix}/attn/linear"],
                attended,
            )
            if attention_output.shape[-1] != model_size:
                raise AssertionError("Unexpected Tracr attention output width.")
            attention_key = f"layer_{layer}_attn"
            activations[attention_key] = attention_output
            if patch_values is not None and attention_key in patch_values:
                attention_output = patch_values[attention_key]
            residual = residual + attention_output

            hidden = linear(params[f"{prefix}/mlp/linear_1"], residual)
            mlp_output = linear(
                params[f"{prefix}/mlp/linear_2"],
                config.activation_function(hidden),
            )
            mlp_key = f"layer_{layer}_mlp"
            activations[mlp_key] = mlp_output
            if patch_values is not None and mlp_key in patch_values:
                mlp_output = patch_values[mlp_key]
            residual = residual + mlp_output

        return residual @ output_matrix, activations

    return forward


def encoded_tokens(jnp: Any, case: CompiledCase, sequence: list[str]) -> Any:
    return jnp.array([case.model.input_encoder.encode(sequence)])


def validate_patchable_forward(
    hk: Any,
    jax: Any,
    jnp: Any,
    case: CompiledCase,
    domain: list[list[str]],
) -> float:
    forward = patchable_forward_factory(hk, jax, jnp, case)
    maximum_error = 0.0
    for sequence in domain:
        tokens = encoded_tokens(jnp, case, sequence)
        patched_logits, _ = forward(case.model.params, tokens, None)
        compiled_logits = case.forward_logits.apply(case.model.params, tokens)
        error = float(
            np.max(
                np.abs(
                    np.asarray(patched_logits)
                    - np.asarray(compiled_logits)
                )
            )
        )
        maximum_error = max(maximum_error, error)
    if maximum_error > 1e-5:
        raise AssertionError(
            f"Patchable forward for {case.variant} differs from compiled "
            f"Tracr forward by {maximum_error:.3e}."
        )
    return maximum_error


def behavior_equivalence(
    cases: dict[str, CompiledCase],
    domain: list[list[str]],
) -> dict[str, int]:
    left = cases["direct_rule"]
    right = cases["decomposed_rule"]
    mismatched_sequences = 0
    mismatched_positions = 0
    total_positions = 0
    for sequence in domain:
        left_output = left.model.apply(sequence).decoded[1:]
        right_output = right.model.apply(sequence).decoded[1:]
        mismatches = sum(
            left_value != right_value
            for left_value, right_value in zip(
                left_output,
                right_output,
                strict=True,
            )
        )
        mismatched_sequences += int(mismatches > 0)
        mismatched_positions += mismatches
        total_positions += len(left_output)
    return {
        "mismatched_sequences": mismatched_sequences,
        "mismatched_positions": mismatched_positions,
        "total_positions": total_positions,
    }


def resolve_feature_pair(labels: list[str], prefix: str) -> list[int]:
    # Tracr appends a graph-node identifier between the user-supplied name and
    # the categorical value, e.g. ``previous_token_2:a``.
    indices = [
        index
        for index, label in enumerate(labels)
        if label.startswith(prefix) and ":" in label
    ]
    if len(indices) != 2:
        raise ValueError(
            f"Expected two categorical residual labels for {prefix!r}; "
            f"found {[labels[index] for index in indices]}"
        )
    return indices


def transformation_basis(
    feature_basis: np.ndarray,
    family: str,
) -> np.ndarray:
    width = feature_basis.shape[1]
    if family == "independent_gain":
        matrices = [
            np.outer(feature_basis[:, index], feature_basis[:, index])
            for index in range(width)
        ]
    elif family == "full_mixing":
        matrices = [
            np.outer(feature_basis[:, left], feature_basis[:, right])
            for left in range(width)
            for right in range(width)
        ]
    else:
        raise ValueError(f"Unknown chart family: {family}")
    return np.stack([matrix.reshape(-1) for matrix in matrices], axis=1)


def relative_rank(matrix: np.ndarray, threshold: float = 1e-8) -> int:
    singular_values = np.linalg.svd(matrix, compute_uv=False)
    if singular_values.size == 0 or singular_values[0] == 0:
        return 0
    return int(np.sum(singular_values > threshold * singular_values[0]))


def fit_residual(
    candidate: np.ndarray,
    target: np.ndarray,
    train: np.ndarray,
    test: np.ndarray,
) -> float:
    coefficients = np.linalg.lstsq(candidate[train], target[train], rcond=1e-10)[0]
    denominator = np.linalg.norm(target[test])
    if denominator <= 1e-12:
        return math.nan
    return float(
        np.linalg.norm(target[test] - candidate[test] @ coefficients)
        / denominator
    )


def score_candidate(
    full_jacobian: np.ndarray,
    target: np.ndarray,
    sequence_ids: np.ndarray,
    feature_basis: np.ndarray,
    family: str,
) -> dict[str, Any]:
    candidate = full_jacobian @ transformation_basis(feature_basis, family)
    all_rows = np.ones(len(target), dtype=bool)
    full_residual = fit_residual(
        candidate,
        target,
        train=all_rows,
        test=all_rows,
    )
    fold_residuals: list[float] = []
    for fold in range(4):
        test = sequence_ids % 4 == fold
        train = ~test
        residual = fit_residual(candidate, target, train=train, test=test)
        if not math.isnan(residual):
            fold_residuals.append(residual)
    return {
        "num_coordinates": int(candidate.shape[1]),
        "active_rank": relative_rank(candidate),
        "fisher_trace": float(np.square(candidate).sum()),
        "full_residual": full_residual,
        "cv_residual_mean": float(np.mean(fold_residuals)),
        "cv_residual_max": float(np.max(fold_residuals)),
        "num_valid_folds": len(fold_residuals),
    }


def task_arrays(
    hk: Any,
    jax: Any,
    jnp: Any,
    case: CompiledCase,
    task: Task,
    domain: list[list[str]],
    beta: float,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, list[str], list[int], dict[str, Any]]:
    forward = patchable_forward_factory(hk, jax, jnp, case)
    labels = list(case.model.residual_labels)
    correct_indices = resolve_feature_pair(labels, task.feature_prefix)
    residual_width = len(labels)
    correct_basis = np.eye(residual_width)[:, correct_indices]
    correct_projector = correct_basis @ correct_basis.T

    jacobian_rows: list[np.ndarray] = []
    target_rows: list[np.ndarray] = []
    sequence_ids: list[int] = []
    mismatched_positions = 0
    total_positions = 0

    for sequence_id, sequence in enumerate(domain):
        tokens = encoded_tokens(jnp, case, sequence)
        base_logits, activations = forward(case.model.params, tokens, None)
        component_output = activations[task.component]

        def quotient_logits(transform: Any) -> Any:
            patched_output = component_output + component_output @ transform
            logits, _ = forward(
                case.model.params,
                tokens,
                {task.component: patched_output},
            )
            return logits[0, 1:, 1] - logits[0, 1:, 0]

        jacobian = np.asarray(
            jax.jacrev(quotient_logits)(
                jnp.zeros((residual_width, residual_width))
            )
        ).reshape(len(sequence) - 1, residual_width * residual_width)

        ablated_output = component_output - component_output @ jnp.asarray(
            correct_projector
        )
        ablated_logits, _ = forward(
            case.model.params,
            tokens,
            {task.component: ablated_output},
        )
        base = np.asarray(base_logits)[0, 1:, :]
        ablated = np.asarray(ablated_logits)[0, 1:, :]
        target = (ablated[:, 1] - ablated[:, 0]) - (base[:, 1] - base[:, 0])

        jacobian_rows.append(jacobian)
        target_rows.append(target)
        sequence_ids.extend([sequence_id] * len(target))
        mismatched_positions += int(
            np.sum(np.argmax(ablated, axis=-1) != np.argmax(base, axis=-1))
        )
        total_positions += len(target)

    full_jacobian = np.concatenate(jacobian_rows)
    target = np.concatenate(target_rows)
    sequence_id_array = np.asarray(sequence_ids, dtype=np.int64)

    # q_beta has beta on the compiled prediction and zero on the other class.
    # In binary quotient-logit coordinates the Fisher Hessian is q_0 q_1.
    probability = math.exp(beta) / (1.0 + math.exp(beta))
    fisher_variance = probability * (1.0 - probability)
    fisher_weight = math.sqrt(fisher_variance / len(target))
    full_jacobian = fisher_weight * full_jacobian
    target = fisher_weight * target

    diagnostics = {
        "num_sequences": len(domain),
        "num_positions": total_positions,
        "residual_width": residual_width,
        "target_fisher_norm": float(np.linalg.norm(target)),
        "correct_ablation_mismatched_positions": mismatched_positions,
        "correct_ablation_disagreement_rate": float(
            mismatched_positions / max(total_positions, 1)
        ),
        "fisher_beta": beta,
        "fisher_variance": fisher_variance,
    }
    return (
        full_jacobian,
        target,
        sequence_id_array,
        labels,
        correct_indices,
        diagnostics,
    )


def candidate_rows_for_task(
    task: Task,
    labels: list[str],
    correct_indices: list[int],
    full_jacobian: np.ndarray,
    target: np.ndarray,
    sequence_ids: np.ndarray,
    num_random: int,
    random_seed: int,
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    residual_width = len(labels)
    correct_tuple = tuple(correct_indices)
    identity = np.eye(residual_width)

    for family in ("independent_gain", "full_mixing"):
        for pair in itertools.combinations(range(residual_width), 2):
            candidate_type = (
                "compiler_correct" if pair == correct_tuple else "named_wrong"
            )
            rows.append(
                {
                    "task_id": task.task_id,
                    "task_role": task.task_role,
                    "variant": task.variant,
                    "component": task.component,
                    "chart_family": family,
                    "candidate_type": candidate_type,
                    "candidate_id": "|".join(labels[index] for index in pair),
                    **score_candidate(
                        full_jacobian=full_jacobian,
                        target=target,
                        sequence_ids=sequence_ids,
                        feature_basis=identity[:, pair],
                        family=family,
                    ),
                }
            )

        rng = np.random.default_rng(stable_seed(random_seed, task.task_id, family))
        for random_index in range(num_random):
            random_basis, _ = np.linalg.qr(
                rng.normal(size=(residual_width, 2))
            )
            rows.append(
                {
                    "task_id": task.task_id,
                    "task_role": task.task_role,
                    "variant": task.variant,
                    "component": task.component,
                    "chart_family": family,
                    "candidate_type": "random_orthonormal_pair",
                    "candidate_id": f"random_{random_index:04d}",
                    **score_candidate(
                        full_jacobian=full_jacobian,
                        target=target,
                        sequence_ids=sequence_ids,
                        feature_basis=random_basis,
                        family=family,
                    ),
                }
            )
    return rows


def summarize_task(
    task: Task,
    family: str,
    rows: list[dict[str, Any]],
    diagnostics: dict[str, Any],
    practical_tolerance: float,
) -> dict[str, Any]:
    selected = [
        row
        for row in rows
        if row["task_id"] == task.task_id and row["chart_family"] == family
    ]
    correct = next(
        row for row in selected if row["candidate_type"] == "compiler_correct"
    )
    named_wrong = [
        row for row in selected if row["candidate_type"] == "named_wrong"
    ]
    random_rows = [
        row
        for row in selected
        if row["candidate_type"] == "random_orthonormal_pair"
    ]
    correct_cv = correct["cv_residual_mean"]
    practically_tied_random = [
        row
        for row in random_rows
        if row["cv_residual_mean"] <= correct_cv + practical_tolerance
    ]
    return {
        **asdict(task),
        "chart_family": family,
        "correct_candidate_id": correct["candidate_id"],
        "correct_active_rank": correct["active_rank"],
        "correct_fisher_trace": correct["fisher_trace"],
        "correct_full_residual": correct["full_residual"],
        "correct_cv_residual_mean": correct_cv,
        "correct_cv_residual_max": correct["cv_residual_max"],
        "best_named_wrong_cv_residual": min(
            row["cv_residual_mean"] for row in named_wrong
        ),
        "best_random_cv_residual": min(
            row["cv_residual_mean"] for row in random_rows
        ),
        "median_random_cv_residual": float(
            np.median([row["cv_residual_mean"] for row in random_rows])
        ),
        "random_practical_tie_fraction": float(
            len(practically_tied_random) / len(random_rows)
        ),
        "correct_trace_random_percentile": float(
            np.mean(
                [
                    row["fisher_trace"] <= correct["fisher_trace"]
                    for row in random_rows
                ]
            )
        ),
        "correct_unique_among_named_pairs": bool(
            correct_cv + practical_tolerance
            < min(row["cv_residual_mean"] for row in named_wrong)
        ),
        "correct_separated_from_random": len(practically_tied_random) == 0,
        **diagnostics,
    }


def write_csv(path: Path, rows: list[dict[str, Any]]) -> None:
    import csv

    if not rows:
        raise ValueError(f"No rows available for {path}")
    with path.open("w", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main() -> None:
    parser = argparse.ArgumentParser(
        description="Evaluate matched-dimension Tracr candidate charts."
    )
    parser.add_argument(
        "--tracr-source",
        type=Path,
        default=DEFAULT_TRACR_SOURCE,
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path(__file__).resolve().parent / "tracr_candidate_chart_results",
    )
    parser.add_argument("--max-seq-len", type=int, default=4)
    parser.add_argument("--vocab", nargs="+", default=["a", "b"])
    parser.add_argument("--compiler-bos", default="BOS")
    parser.add_argument("--beta", type=float, default=3.0)
    parser.add_argument("--num-random", type=int, default=500)
    parser.add_argument("--random-seed", type=int, default=20260726)
    parser.add_argument("--practical-tolerance", type=float, default=1e-6)
    args = parser.parse_args()

    args.output_dir.mkdir(parents=True, exist_ok=True)
    hk, jax, jnp, compiling, lib, rasp = load_modules(args.tracr_source)
    cases = compile_cases(
        hk=hk,
        compiling=compiling,
        rasp=rasp,
        lib=lib,
        vocab=set(args.vocab),
        max_seq_len=args.max_seq_len,
        bos=args.compiler_bos,
    )
    domain = finite_domain(
        sorted(args.vocab),
        max_seq_len=args.max_seq_len,
        bos=args.compiler_bos,
    )
    forward_errors = {
        variant: validate_patchable_forward(
            hk=hk,
            jax=jax,
            jnp=jnp,
            case=case,
            domain=domain,
        )
        for variant, case in cases.items()
    }
    equivalence = behavior_equivalence(cases=cases, domain=domain)

    all_candidate_rows: list[dict[str, Any]] = []
    diagnostics_by_task: dict[str, dict[str, Any]] = {}
    for task in TASKS:
        (
            full_jacobian,
            target,
            sequence_ids,
            labels,
            correct_indices,
            diagnostics,
        ) = task_arrays(
            hk=hk,
            jax=jax,
            jnp=jnp,
            case=cases[task.variant],
            task=task,
            domain=domain,
            beta=args.beta,
        )
        diagnostics_by_task[task.task_id] = diagnostics
        all_candidate_rows.extend(
            candidate_rows_for_task(
                task=task,
                labels=labels,
                correct_indices=correct_indices,
                full_jacobian=full_jacobian,
                target=target,
                sequence_ids=sequence_ids,
                num_random=args.num_random,
                random_seed=args.random_seed,
            )
        )

    summary_rows = [
        summarize_task(
            task=task,
            family=family,
            rows=all_candidate_rows,
            diagnostics=diagnostics_by_task[task.task_id],
            practical_tolerance=args.practical_tolerance,
        )
        for task in TASKS
        for family in ("independent_gain", "full_mixing")
    ]
    intermediate_gain = [
        row
        for row in summary_rows
        if row["task_role"] == "intermediate"
        and row["chart_family"] == "independent_gain"
    ]
    output_gain = [
        row
        for row in summary_rows
        if row["task_role"] == "output_control"
        and row["chart_family"] == "independent_gain"
    ]
    gate_pass = equivalence["mismatched_positions"] == 0 and all(
        row["correct_unique_among_named_pairs"]
        and row["correct_separated_from_random"]
        and row["correct_ablation_disagreement_rate"] > 0
        for row in intermediate_gain
    )

    write_csv(
        args.output_dir / "candidate_scores.csv",
        all_candidate_rows,
    )
    write_csv(
        args.output_dir / "task_summary.csv",
        summary_rows,
    )
    payload = {
        "experiment": "tracr_candidate_chart_benchmark",
        "created_utc": datetime.now(UTC).isoformat(),
        "status": (
            "controlled_intermediate_chart_gate_passed"
            if gate_pass
            else "controlled_intermediate_chart_gate_failed"
        ),
        "claim_boundary": {
            "allowed": (
                "On the complete finite domain of two compiled Tracr programs, "
                "the compiler-identified intermediate independent-feature-gain "
                "charts uniquely predict their causal ablation responses among "
                "all named feature pairs and matched random orthonormal pairs."
            )
            if gate_pass
            else "No positive Tracr chart-selection claim is allowed.",
            "not_allowed": (
                "Automatic chart discovery, unique chart recovery for arbitrary "
                "transformers, or invariance of the result to broadening the "
                "allowed intervention family."
            ),
        },
        "gate": {
            "passed": gate_pass,
            "num_intermediate_tasks": len(intermediate_gain),
            "num_intermediate_tasks_passing": sum(
                row["correct_unique_among_named_pairs"]
                and row["correct_separated_from_random"]
                and row["correct_ablation_disagreement_rate"] > 0
                for row in intermediate_gain
            ),
            "num_output_controls": len(output_gain),
            "num_output_controls_with_random_ties": sum(
                row["random_practical_tie_fraction"] > 0
                for row in output_gain
            ),
            "direct_decomposed_behavior_equivalent": (
                equivalence["mismatched_positions"] == 0
            ),
            "practical_residual_tolerance": args.practical_tolerance,
        },
        "configuration": {
            "domain_vocab": sorted(args.vocab),
            "max_seq_len": args.max_seq_len,
            "num_sequences": len(domain),
            "num_positions": sum(len(sequence) - 1 for sequence in domain),
            "beta": args.beta,
            "num_random_orthonormal_pairs_per_task_and_family": args.num_random,
            "random_seed": args.random_seed,
            "tracr_source": str(args.tracr_source),
            "behavior_equivalence": equivalence,
            "patchable_forward_max_abs_error": forward_errors,
        },
        "versions": {
            "python": sys.version.split()[0],
            "platform": platform.platform(),
            "numpy": package_version("numpy"),
            "jax": package_version("jax"),
            "jaxlib": package_version("jaxlib"),
            "dm_haiku": package_version("dm-haiku"),
            "chex": package_version("chex"),
        },
        "tasks": summary_rows,
    }
    (args.output_dir / "summary.json").write_text(
        json.dumps(payload, indent=2) + "\n"
    )
    print(json.dumps(payload, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/reproduce_camera_ready.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 JAX_PLATFORMS=cpu
experiment_dir="$PWD/experiments"
out="${1:-reproduced}"
mkdir -p "$out"
python experiments/rebuttal_modular_rank_poc.py --p 5 7 --seeds 3 --output "$out/fisher_ranks_p5_p7.json"
python experiments/rebuttal_modular_rank_poc.py --p 11 --seeds 2 --output "$out/fisher_ranks_p11.json"
python experiments/rebuttal_modular_rank_poc.py --p 5 7 --seeds 3 --untrained --output "$out/initialization.json"
python experiments/tracr_candidate_chart_benchmark.py --output-dir "$out/tracr"
(cd "$out" && python "$experiment_dir/approx_sharing_check.py")


==> anc/code/requirements-rebuttal.txt <==
# Python 3.11; CPU suffices. Torch CUDA builds also work with CPU tensors.
numpy==1.26.4
torch==2.9.0
jax==0.4.28
jaxlib==0.4.28
dm-haiku==0.0.12
chex==0.1.86
einops==0.8.1
networkx==3.3
scipy==1.16.0


==> anc/code/requirements.txt <==
# Tested with Python 3.11.8.
numpy==1.26.4


==> anc/code/vendor/TRACR_SNAPSHOT.json <==
{
  "source": "RTX external/repos-slim/tracr snapshot used in the July 2026 rebuttal",
  "upstream": "https://github.com/google-deepmind/tracr",
  "upstream_commit": "not recorded in the original slim source; no commit inferred",
  "license": "Apache-2.0",
  "files_sha256": {
    "CONTRIBUTING.md": "651d6d3a2064443869be2c204d42a1e648f3545617f0786b97de009781bf722f",
    "LICENSE": "cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30",
    "README.md": "7b7646a7998ffc82e6bff1bfc701dacbaf36d352c5489713ce365312e89ded93",
    "setup.py": "48b9cf2704b35a699ba28dac87fb5ac07e5bd083bbbbf375e1461aa787804403",
    "tracr/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/compiler/__init__.py": "276052cc5c938d5cafce6a42868c886682fdc47b187cedae2721f99de81ad0c9",
    "tracr/compiler/assemble.py": "82e273127675ac1eb5766c29492035e875c37caf8cd0746515729e7f93420ca0",
    "tracr/compiler/assemble_test.py": "5126f455202da50c2fc6d40d03e523834218913baefbd3483d580b3482a74d84",
    "tracr/compiler/basis_inference.py": "a42831cadf50ff5b4d2daca10f98ee32d83946c89f8f9814b214da02cbc86852",
    "tracr/compiler/basis_inference_test.py": "50dcf42c80e740fc94de554352e980ced9b2bd11cddb3ce7952e5f055ab31c8a",
    "tracr/compiler/compiling.py": "45a432183b455219f70fd55d84e5d412b0d483d69019bedc4942bc283ebf0ebf",
    "tracr/compiler/craft_graph_to_model.py": "c4fffa6338bc81b9933f0cdab49650352359a2036727ea0d79801bc565c258e7",
    "tracr/compiler/craft_graph_to_model_test.py": "7fc1fef5d146880d99f8a595273c89fb6cccd60b628399b372494c8c940ff73d",
    "tracr/compiler/craft_model_to_transformer.py": "e6aee6a4d5b7fb3fafd61bafe7d5e03eebcc29e2f2ab8a79ca8ce06aed08d8b9",
    "tracr/compiler/expr_to_craft_graph.py": "56ef21916556d46d30acecc0803cabe6d1bdf4221a459aa9db24d0689937f09d",
    "tracr/compiler/expr_to_craft_graph_test.py": "5a14a31140df651b1a686981c5916ce44127142021eef5b936875bb4bc9cd2da",
    "tracr/compiler/lib.py": "2ddfaf47cc8cf3e425497dd77434caa5d0bda2729c9a10764df9c2cddd167abc",
    "tracr/compiler/lib_test.py": "5662a336127480d88c3304cb8f82695c02a614035081acdd1199dbc5c13d7950",
    "tracr/compiler/nodes.py": "17ca881a63aee06010c31d0570960d7b955bce1f29d863b8714763c48e67cc66",
    "tracr/compiler/rasp_to_craft_integration_test.py": "85bc3dae6d6ab6345f69fe77714b8816d3fe30cc673098ed749b9ece98793317",
    "tracr/compiler/rasp_to_graph.py": "4f12f599ef273ce820af292495b43588f7cfab53d86a423b967d9a86b2a3ec51",
    "tracr/compiler/rasp_to_graph_test.py": "6a9090280cbfa434a6654c75ccc4810bd3616bd6b709c60721c0772b498e45f5",
    "tracr/compiler/rasp_to_transformer_integration_test.py": "2297702d90e0ee6c63bb0edd1f5cc2a04728b397d30825fed3b97361eb71c4eb",
    "tracr/compiler/test_cases.py": "e9823ddfc5a5814b9e0a7ef1d89e666421598c43ba310116509703b0b309adde",
    "tracr/compiler/validating.py": "bf31929adfe4191061ed5f2bb5daf954a5c919a874971e3b94500f07aea6e67b",
    "tracr/compiler/validating_test.py": "af4302125221195b6653b6f93d2d896ce768e83902dd70f9cd26a28cc83672bf",
    "tracr/craft/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/craft/bases.py": "7259c6200842ee84eb5e9d7c0dfe3ea43e808c9539460d371093bda150e0da34",
    "tracr/craft/bases_test.py": "4b792a52e57adb15db8f32176f86f8036305d8bf4ae9a2e20b62e3274ce30ce0",
    "tracr/craft/chamber/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/craft/chamber/categorical_attn.py": "157b4615983d1226dd2a0c87b18b96235d87b641337208902e5ab839440ae030",
    "tracr/craft/chamber/categorical_attn_test.py": "62e1e6ea7c0a4bccda085ab6e26b85689ed57a783f94082cd7f4c34e33799597",
    "tracr/craft/chamber/categorical_mlp.py": "18e78b0209bd9afe9b5cb4bd7fe0163295c29626e4bc63a350542f5daa900431",
    "tracr/craft/chamber/categorical_mlp_test.py": "56c079a15762b3e7e5e6de23db70ca00a9072c9813d561fcc736feff8d19a817",
    "tracr/craft/chamber/numerical_mlp.py": "d5551a368f0638446dcfeba240210d46faa21a4d5452bfa55ce8b970806cab51",
    "tracr/craft/chamber/numerical_mlp_test.py": "22db5ecb6c91b9e0fa4b9792c6d6256a89b443fdae94c2df64e0154610abcf43",
    "tracr/craft/chamber/selector_width.py": "73e0592c0641a4328f4694bb2fec2e343b65344a74784b012cedebe188e1ecea",
    "tracr/craft/chamber/selector_width_test.py": "b1cfe75f1a2487df46210ae9625a8148949673e04e8edd4c495aeb551460c3f0",
    "tracr/craft/tests_common.py": "aca559d80e25c0cbe3d7d992ef1b3d7fa0639cf4a74a63e986493bea142d29ed",
    "tracr/craft/transformers.py": "8a0e04201703107b1626bd8c625582ed13f2cbd34ae84cb875f2ead62c652a9c",
    "tracr/craft/transformers_test.py": "07bcc527e0fd157c42418e2e0f69141a5a76955d913225395bdc320d63275937",
    "tracr/craft/vectorspace_fns.py": "e5004b309ae4b572d3724e8cbb15a1573f5a8040954c0bd17464d7e712719e47",
    "tracr/craft/vectorspace_fns_test.py": "4b86fa15a2c916e4aaab9b9254f0755a3efec5875b53be9b6fa538ef2071a560",
    "tracr/examples/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/rasp/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/rasp/causal_eval.py": "9bd1e86fb531c04308a9313da16f2123a53602d8fcf858a365852f0a71e7b1b1",
    "tracr/rasp/causal_eval_test.py": "7003ec1dafb5f4eb0cae7abe9856b17ef5824b0fea061da23309d7d340c2eef7",
    "tracr/rasp/rasp.py": "e0545080b8a3f5cf0a3098fcbb30591ed53cd882dbe1c5ef2067d86f9d92ef73",
    "tracr/rasp/rasp_test.py": "5e3f861f660c89b29f52918171cb9f53c189108f0b8f017237b0ef227dc3818f",
    "tracr/transformer/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/transformer/attention.py": "cd365e874477a2b36d2c0812d22cd0c16356cfba4137a8fd5e40ff3a629de5c6",
    "tracr/transformer/compressed_model.py": "b4f82d7faf9c35aa8b235dbc240132ae7077a88d8436a79681992b6db688d5bf",
    "tracr/transformer/compressed_model_test.py": "3e48f0f730fe77845743cfaff11a0647fcec03ae6542f1ad880cc3f1eca9cfc6",
    "tracr/transformer/encoder.py": "67d2c72580212632d5d8059380d89af2090ed3d547a694361899fa33c574df9d",
    "tracr/transformer/encoder_test.py": "e834c98ed1cf14cc94f6f56cb3712e7e5f92396d276afba4e1bacb612ddffe8d",
    "tracr/transformer/model.py": "583941cd376bfc3c42ba0347ad17b2f0b3cfccfc4aa98f870e156f0a3223c2e9",
    "tracr/transformer/model_test.py": "ec703d6f9ceeb0d45e463bc33b687065e3276c663f1468de8b199dcddcea41e5",
    "tracr/utils/__init__.py": "dbd485f56b72c356361676088de05d358837f7b2f5d78f96879ad849e820eaad",
    "tracr/utils/debugging.py": "0c75c12dcd28a1f4eda6829b5af55cf20e32eb98e1d4688604550f09a49f1ae5",
    "tracr/utils/errors.py": "92c01d9bc5dd9976a1038acb6b05a4a4bbb100406305d98dbb3b86d7c3932a97",
    "tracr/utils/errors_test.py": "ab694e07530dfc8edaf5d3b8663a109c730a3c0ea8c4b7e85806bb9b0d2e8809"
  }
}


==> anc/code/vendor/tracr/CONTRIBUTING.md <==
# How to Contribute

We welcome your contributions to this project. Please read the guidance below
first.

## Contributor License Agreement

Contributions to this project must be accompanied by a Contributor License
Agreement. You (or your employer) retain the copyright to your contribution,
this simply gives us permission to use and redistribute your contributions as
part of the project. Head over to <https://cla.developers.google.com/> to see
your current agreements on file or to sign a new one.

You generally only need to submit a CLA once, so if you've already submitted one
(even if it was for a different project), you probably don't need to do it
again.

## Code reviews

All submissions, including submissions by project members, require review. We
use GitHub pull requests for this purpose. Consult
[GitHub Help](https://help.github.com/articles/about-pull-requests/) for more
information on using pull requests.

## Community Guidelines

This project follows [Google's Open Source Community
Guidelines](https://opensource.google/conduct/).


==> anc/code/vendor/tracr/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/code/vendor/tracr/README.md <==
# Tracr: TRAnsformer Compiler for RASP.

Tracr is a compiler for converting RASP programs
([Weiss et al. 2021](https://arxiv.org/abs/2106.06981))
into transformer weights. Please see our
[tech report](https://arxiv.org/abs/2301.05062) for a detailed description of
the compiler.

Directory structure:

* `rasp` contains an implementation of RASP embedded in Python.
* `compiler` contains the compiler itself.
* `transformer` contains the implementation of the transformer.
* `craft` contains the intermediate representation used by the compiler:
  essentially a small linear algebra-based library with named dimensions.

This is not an officially supported Google product.


## Installation

Just clone and pip install:

```
git clone https://github.com/deepmind/tracr
cd tracr
pip3 install .
```


## Usage example: RASP `reverse` program

Consider the RASP `reverse` program:

```
opp_index = length - indices - 1;
flip = select(indices, opp_index, ==);
reverse = aggregate(flip, tokens);
```

To compile this with Tracr, we would first implement the program using Tracr's
RASP library:

```python
from tracr.rasp import rasp

length = make_length()  # `length` is not a primitive in our implementation.
opp_index = length - rasp.indices - 1
flip = rasp.Select(rasp.indices, opp_index, rasp.Comparison.EQ)
reverse = rasp.Aggregate(flip, rasp.tokens)
```

Where:

```python
def make_length():
  all_true_selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE)
  return rasp.SelectorWidth(all_true_selector)
```

We can then compile the RASP program to a transformer with:

```python
from tracr.compiler import compiling

bos = "BOS"
model = compiling.compile_rasp_to_model(
    reverse,
    vocab={1, 2, 3},
    max_seq_len=5,
    compiler_bos=bos,
)
```

This yields a transformer as a [Haiku](https://github.com/deepmind/dm-haiku) model.
This model isn't intended to provide _everything_ you might need, but rather serves
as a kind of "documentation-in-code" for the semantics of the generated parameters.
The expectation is that the user can then write or contribute an adapter that converts
parameters from this reference model to another transformer implementation.

Using this model we can perform a forward pass:

```python
>>> out = model.apply([bos, 1, 2, 3])
>>> out.decoded
["BOS", 3, 2, 1]
```

Success! We have a transformer that reverses its input tokens.

Note: compiled models always expect a BOS token in order to support
selectors which don't attend to any of the input tokens. This is necessary to
preserve intuitive RASP semantics; the alternative would have been to treat
all-False selector rows as equivalent to all-True (which is what softmax in an
attention layer would naturally do). For more details, see our paper.

You can also inspect some of the intermediate activations of the model, using
`out.residuals`, `out.layer_outputs`, and `out.attn_logits`.

For more examples of RASP programs we can compile, check out
[compiler/lib.py](tracr/compiler/lib.py).

For an interactive example of compiling a model and visualizing its computation,
check out the notebook at
[examples/Visualize\_Tracr\_Models.ipynb](tracr/examples/Visualize_Tracr_Models.ipynb).


## Developer README

If you'd like to extend Tracr to fit your purposes, here's some information on
how Tracr works under the hood.


### How Tracr works conceptually

To compile a program, Tracr does the following.

1. **Trace RASP program into a graph representation.** This involves creating
   a graph node for each RASP expression and inferring dependencies between
   these graph nodes.

2. **Infer bases.** Tracr is designed to have each node output to a separate
   subspace of the residual stream. To do this, we first infer the set of all
   possible token values that each node can take, then using that information,
   decide on a subspace for each node, and augment each node in the graph
   with the basis vectors for that node's subspace.

3. **Convert nodes to Craft components.** Craft is the name of our internal
   intermediate representation that does linear algebra on named subspaces. In
   this stage, each expression node is converted to a Craft component that
   actually performs the linear algebra operations necessary to implement the
   expression. This includes converting _sequence operators_ to MLP weights,
   and _selectors_ to weights of attention heads. (We compute the appropriate
   weights directly using the theory of universal approximation for MLPs - no
   gradient descent required!)

4. **Convert Craft graph to Craft model.** In this stage, we convert from
   a graph representation to a layout that looks more like an actual
   transformer. At this stage, we essentially have a working model, but
   with the linear algebra done using Craft rather than JAX + Haiku.

5. **Convert Craft model to Haiku model.** Finally, we convert our
   intermediate representation of the model to a full Haiku model.

Two details worth expanding on here are subspaces and corresponding bases.
Each node writes to a separate subspace of the residual stream,
where each subspace is simply a unique chunk of the residual stream vector.
For example, the first node might write to the first 5 components of
the residual stream; the second node the next 5; and so on.  In terms of what
the embeddings actually associated with each node, Tracr employs two
different kinds of bases:

* **Categorical representation** - in which each unique token value is
  represented as a unique one-hot vector in that node's subspace. This
  is the representation used by default.
* **Numerical representation** - in which each unique token value is
  mapped to a unique scalar value. This is necessary for some uses
  of the `aggregate` operation - essentially, ones which involve taking
  a mean - and some other operations are represented more efficiently
  with this representation.

A final detail is BOS tokens. The compiler relies on beginning-of-sequence
tokens to in order to implement a number of operations. This is why token
sequences fed into the final model _must_ start with a BOS token.


### How Tracr works in practice

The flow of compilation execution begins in
[`compiler/compiling.py`](tracr/compiler/compiling.py), in the
`compile_rasp_to_model` function. This function is fairly short and maps
directly to the stages outlined above, so don't be afraid to read the source!


### Running tests

We use [`absltest`](https://abseil.io/docs/python/guides/testing), which is
`unittest`-compatible, and is therefore in turn `pytest`-compatible.

First, install test dependencies:

```
pip3 install absl-py pytest
```

Then, in the checkout directory, simply run `pytest`. This should take about 60
seconds.


## Superposition

One topic that we've investigated using Tracr is superposition (see e.g.
[Elhage et al 2023](https://transformer-circuits.pub/2022/toy_model/index.html)):
in this work, we learn a compressed embedding of the residual stream in such a
way as to keep the computation faithful to the uncompressed program.

This is an example showing the dot products between embedding vectors for the
`frac_prevs` example program from [compiler/lib.py](tracr/compiler/lib.py):

![Matrix of dot-products](compression_heatmap.png)

The code for learning these embeddings is not included in this repository, but
you can read more about it in Section 5 of the
[tech report](https://arxiv.org/abs/2301.05062).


## Citing Tracr

Please use the bibtex for our tech report:

```
@article{lindner2023tracr,
  title = {Tracr: Compiled Transformers as a Laboratory for Interpretability},
  author = {Lindner, David and Kramár, János and Rahtz, Matthew and McGrath, Thomas and Mikulik, Vladimir},
  journal={arXiv preprint arXiv:2301.05062},
  year={2023}
}
```


==> anc/code/vendor/tracr/setup.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Install script."""

import setuptools

setuptools.setup(
    name="tracr",
    version="1.0.0",
    url="https://github.com/deepmind/tracr",
    author="DeepMind LMI team",
    author_email="tracr-devs@google.com",
    description="Compiler from RASP to transformer weights",
    packages=setuptools.find_packages(),
    install_requires=[
        "chex",
        "einops",
        "dm-haiku",
        "jax",
        "networkx",
        "numpy",
        "typing_extensions",
    ],
)


==> anc/code/vendor/tracr/tracr/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/compiler/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Provides the main compiler function as a public import."""

from tracr.compiler.compiling import compile_rasp_to_model

__all__ = ["compile_rasp_to_model"]


==> anc/code/vendor/tracr/tracr/compiler/assemble.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Assemble weights of a transformer model from a craft residual stack."""

import dataclasses
from typing import Any, Callable, Optional, List, Tuple

import chex
import einops
import haiku as hk
import jax
import jax.numpy as jnp
import numpy as np
from tracr.craft import bases
from tracr.craft import transformers
from tracr.craft import vectorspace_fns
from tracr.transformer import encoder
from tracr.transformer import model
from typing_extensions import Protocol


@chex.dataclass
class AssembledTransformerModelOutput:
  decoded: List[Any]  # length T.
  unembedded: jax.Array  # [B, T]     B = 1 always.
  layer_outputs: List[jax.Array]  # [B, T, D]
  residuals: List[jax.Array]  # [B, T, D]
  attn_logits: List[jax.Array]  # [B, T, T, H]
  transformer_output: jax.Array  # [B, T, D]
  input_embeddings: jax.Array


class ModelForward(Protocol):

  def __call__(
      self,
      params: hk.Params,
      emb: jax.Array,
  ) -> model.CompiledTransformerModelOutput:
    """A hk-transformed forward pass through the compiled model."""


@dataclasses.dataclass
class AssembledTransformerModel:
  """Model architecture and parameters from assembling a model."""
  forward: ModelForward
  get_compiled_model: Callable[[], model.CompiledTransformerModel]
  params: hk.Params
  model_config: model.TransformerConfig
  residual_labels: List[str]
  input_encoder: Optional[encoder.Encoder] = None
  output_encoder: Optional[encoder.Encoder] = None

  def apply(self, tokens: List[bases.Value]) -> AssembledTransformerModelOutput:
    """Returns output from running the model on a set of input tokens."""
    if self.input_encoder:
      tokens = self.input_encoder.encode(tokens)
    tokens = jnp.array([tokens])
    output = self.forward(self.params, tokens)
    decoded = output.unembedded_output[0].tolist()
    if self.output_encoder:
      decoded = self.output_encoder.decode(decoded)

    if self.input_encoder.bos_token:
      # Special case for decoding the bos token position, for which the output
      # decoder might have unspecified behavior.
      decoded = [self.input_encoder.bos_token] + decoded[1:]

    return AssembledTransformerModelOutput(
        decoded=decoded,
        unembedded=output.unembedded_output,
        layer_outputs=output.transformer_output.layer_outputs,
        residuals=output.transformer_output.residuals,
        attn_logits=output.transformer_output.attn_logits,
        transformer_output=output.transformer_output.output,
        input_embeddings=output.transformer_output.input_embeddings)


@dataclasses.dataclass
class EmbeddingModules:
  """Modules for embedding and tokens and positions and unembedding results."""
  token_embed: model.CallableHaikuModule
  pos_embed: model.CallableHaikuModule
  unembed: model.CallableHaikuModule


def _get_model_config_and_module_names(
    craft_model: transformers.SeriesWithResiduals
) -> Tuple[model.TransformerConfig, List[str]]:
  """Returns model config and locations (in params) for halflayers."""

  multi_attn_heads: List[List[transformers.AttentionHead]] = []
  mlps: List[transformers.MLP] = []
  module_names: List[str] = []

  candidate_module_names = []
  for layer in range(len(craft_model.blocks)):
    candidate_module_names.append(f"transformer/layer_{layer}/attn")
    candidate_module_names.append(f"transformer/layer_{layer}/mlp")
  candidate_module_names = iter(candidate_module_names)

  for module in craft_model.blocks:
    if isinstance(module, transformers.MLP):
      mlps.append(module)
      layer_type = "mlp"
    else:
      multi_attn_heads.append(list(module.as_multi().heads()))
      layer_type = "attn"
    # Find next layer with the necessary type. Modules in-between, that are not
    # added to module_names will be disabled later by setting all weights to 0.
    module_name = next(candidate_module_names)
    while layer_type not in module_name:
      module_name = next(candidate_module_names)
    module_names.append(module_name)

  num_layers = int(module_names[-1].split("_")[1].split("/")[0]) + 1
  heads = sum(multi_attn_heads, [])

  if multi_attn_heads:
    num_heads = max(len(heads) for heads in multi_attn_heads)
    key_size = max(max(head.w_qk.matrix.shape) for head in heads)
  else:
    num_heads, key_size = 1, 1

  if mlps:
    mlp_hidden_size = max(mlp.fst.output_space.num_dims for mlp in mlps)
  else:
    mlp_hidden_size = 1

  model_config = model.TransformerConfig(
      num_heads=num_heads,
      num_layers=num_layers,
      key_size=key_size,
      mlp_hidden_size=mlp_hidden_size,
      dropout_rate=0.,
      activation_function=jax.nn.relu,
      layer_norm=False,
      causal=False,
  )

  return model_config, module_names


def _make_embedding_modules(
    residual_space: bases.VectorSpaceWithBasis,
    tokens_space: bases.VectorSpaceWithBasis,
    indices_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis) -> EmbeddingModules:
  """Creates embedding and unembedding modules from vector spaces.

  Args:
    residual_space: Full residual space of the model.
    tokens_space: Subspace to embed tokens to.
    indices_space: Subspace to embed indices/position embeddings to.
    output_space: Subspace to unembed outputs from.

  Returns:
    EmbeddingModules containing modules for token embeddings, position
      embeddings and unembeddings.
  """
  tokens_to_res = vectorspace_fns.project(tokens_space, residual_space)

  # If we use the 'one' direction, make sure all inputs have a 1 here
  one_dir = bases.BasisDirection("one")
  if one_dir in residual_space:
    one_to_res = vectorspace_fns.Linear.from_action(
        tokens_space, residual_space,
        lambda x: residual_space.vector_from_basis_direction(one_dir))
    tokens_to_res = vectorspace_fns.Linear.combine_in_parallel(
        [tokens_to_res, one_to_res])

  # Token embeddings.
  res_to_out = vectorspace_fns.project(residual_space, output_space)
  token_embed = hk.Embed(  # pytype: disable=wrong-arg-types  # jax-ndarray
      embedding_matrix=tokens_to_res.matrix, name="token_embed")

  # Positional embeddings.
  index_to_res = vectorspace_fns.project(indices_space, residual_space)
  # The zeroth position should not have any positional embeddings,
  # so we add one line of padding at the zeroth position.
  pos_matrix = np.concatenate(
      [np.zeros((1, residual_space.num_dims)), index_to_res.matrix], axis=0)
  pos_embed = hk.Embed(embedding_matrix=pos_matrix, name="pos_embed")

  def unembed(x, use_unembed_argmax):
    out = x @ res_to_out.matrix
    if use_unembed_argmax:
      return jnp.argmax(out, axis=-1)
    elif out.shape[-1] == 1:
      return out.squeeze(-1)
    return out

  unembed_mod = hk.to_module(unembed)()
  return EmbeddingModules(
      token_embed=token_embed, pos_embed=pos_embed, unembed=unembed_mod)


def assemble_craft_model(
    craft_model: transformers.SeriesWithResiduals,
    tokens_space: bases.VectorSpaceWithBasis,
    indices_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    categorical_output: bool,
    causal: bool = False,
) -> AssembledTransformerModel:
  """Assembles the given components into a Haiku model with parameters.

  Args:
    craft_model: Model to assemble weights for.
    tokens_space: Vectorspace to embed the input tokens to.
    indices_space: Vectorspace to embed the indices to (position encodings).
    output_space: Vectorspace that the model will write outputs to that should
      be unembedded.
    categorical_output: Whether the output is categorical. If True, we take an
      argmax when unembedding.
    causal: Whether to output a causally-masked model.

  Returns:
    An AssembledTransformerModel that contains the model and parameters of the
      assembled transformer.
  """
  # TODO(b/255936413): Make embeddings only retain the tokens and indices that
  #   are actually used.
  # TODO(b/255936496): Think about enabling layer norm and reversing it somehow

  model_config, module_names = _get_model_config_and_module_names(craft_model)
  model_config.causal = causal

  residual_space = bases.join_vector_spaces(craft_model.residual_space,
                                            tokens_space, indices_space,
                                            output_space)
  residual_labels = [str(basis_dir) for basis_dir in residual_space.basis]

  # Build model with embedding and unembedding layers
  def get_compiled_model():
    transformer = model.Transformer(model_config)
    embed_modules = _make_embedding_modules(
        residual_space=residual_space,
        tokens_space=tokens_space,
        indices_space=indices_space,
        output_space=output_space)
    return model.CompiledTransformerModel(
        transformer=transformer,
        token_embed=embed_modules.token_embed,
        position_embed=embed_modules.pos_embed,
        unembed=embed_modules.unembed,
        use_unembed_argmax=categorical_output)

  @hk.without_apply_rng
  @hk.transform
  def forward(emb):
    compiled_model = get_compiled_model()
    return compiled_model(emb, use_dropout=False)

  params = forward.init(jax.random.PRNGKey(0), jnp.array([[1, 2, 3]]))
  params = {k: dict(v) for k, v in params.items()}

  for key in params:
    if "transformer" in key:
      for par in params[key]:
        params[key][par] = np.zeros_like(params[key][par])

  # Assemble attention and MLP weights.
  project = lambda space: vectorspace_fns.project(residual_space, space).matrix

  for module_name, module in zip(module_names, craft_model.blocks):
    if isinstance(module, transformers.MLP):
      hidden_size = module.fst.output_space.num_dims
      residual_to_fst_input = project(module.fst.input_space)
      snd_output_to_residual = project(module.snd.output_space).T
      params[f"{module_name}/linear_1"]["w"][:, :hidden_size] = (
          residual_to_fst_input @ module.fst.matrix)
      params[f"{module_name}/linear_2"]["w"][:hidden_size, :] = (
          module.snd.matrix @ snd_output_to_residual)
    else:  # Attention module
      query, key, value, linear = [], [], [], []
      for head in module.as_multi().heads():
        key_size = head.w_qk.matrix.shape[1]
        query_mat = np.zeros((residual_space.num_dims, model_config.key_size))
        residual_to_query = project(head.w_qk.left_space)
        query_mat[:, :key_size] = residual_to_query @ head.w_qk.matrix
        query.append(query_mat)

        key_mat = np.zeros((residual_space.num_dims, model_config.key_size))
        key_mat[:, :key_size] = project(head.w_qk.right_space)
        key.append(key_mat)

        value_size = head.w_ov.matrix.shape[1]
        value_mat = np.zeros((residual_space.num_dims, model_config.key_size))
        residual_to_ov_input = project(head.w_ov.input_space)
        value_mat[:, :value_size] = residual_to_ov_input @ head.w_ov.matrix
        value.append(value_mat)

        linear_mat = np.zeros((model_config.key_size, residual_space.num_dims))
        linear_mat[:value_size, :] = project(head.w_ov.output_space).T
        linear.append(linear_mat)

      # Fill up heads that are not used with zero weights
      for _ in range(model_config.num_heads - module.as_multi().num_heads):
        query.append(np.zeros_like(query[0]))
        key.append(np.zeros_like(key[0]))
        value.append(np.zeros_like(value[0]))
        linear.append(np.zeros_like(linear[0]))

      query = einops.rearrange(query,
                               "heads input output -> input (heads output)")
      key = einops.rearrange(key, "heads input output -> input (heads output)")
      value = einops.rearrange(value,
                               "heads input output -> input (heads output)")
      linear = einops.rearrange(linear,
                                "heads input output -> (heads input) output")

      params[f"{module_name}/query"]["w"][:, :] = query
      params[f"{module_name}/key"]["w"][:, :] = key
      params[f"{module_name}/value"]["w"][:, :] = value
      params[f"{module_name}/linear"]["w"][:, :] = linear

  params = jax.tree_util.tree_map(jnp.array, params)
  return AssembledTransformerModel(
      forward=forward.apply,
      get_compiled_model=get_compiled_model,
      params=params,
      model_config=model_config,
      residual_labels=residual_labels,
  )


==> anc/code/vendor/tracr/tracr/compiler/assemble_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for transformer.assemble."""

from absl.testing import absltest
from absl.testing import parameterized
import haiku as hk
import jax
import jax.numpy as jnp
import numpy as np
from tracr.compiler import assemble
from tracr.craft import bases


class AssembleTest(parameterized.TestCase):

  def test_token_embedding_produces_correct_embedding(self):
    # Token embeddings should be one-hot embeddings of the input integers
    # into the token subspace of residual_space
    input_space = bases.VectorSpaceWithBasis.from_values("0inp", range(2))
    indices_space = bases.VectorSpaceWithBasis.from_values("1ind", range(3))
    output_space = bases.VectorSpaceWithBasis.from_values("2out", range(2))
    residual_space = bases.join_vector_spaces(input_space, indices_space,
                                              output_space)

    @hk.without_apply_rng
    @hk.transform
    def token_pos_embed(tokens):
      embed_modules = assemble._make_embedding_modules(
          residual_space=residual_space,
          tokens_space=input_space,
          indices_space=indices_space,
          output_space=output_space)
      return embed_modules.token_embed(tokens)

    tokens = jnp.array([0, 0, 1])
    expected_token_embeddings = jnp.array([[1, 0, 0, 0, 0, 0, 0],
                                           [1, 0, 0, 0, 0, 0, 0],
                                           [0, 1, 0, 0, 0, 0, 0]])

    params = token_pos_embed.init(jax.random.PRNGKey(0), tokens)
    embeddings = token_pos_embed.apply(params, tokens)
    np.testing.assert_allclose(embeddings, expected_token_embeddings)

  def test_position_embedding_produces_correct_embedding(self):
    # Position embeddings should be one-hot embeddings of the input integers
    # (representing indices) into the indices subspace of residual_space
    input_space = bases.VectorSpaceWithBasis.from_values("0inp", range(2))
    indices_space = bases.VectorSpaceWithBasis.from_values("1ind", range(3))
    output_space = bases.VectorSpaceWithBasis.from_values("2out", range(2))
    residual_space = bases.join_vector_spaces(input_space, indices_space,
                                              output_space)

    @hk.without_apply_rng
    @hk.transform
    def token_pos_embed(tokens):
      embed_modules = assemble._make_embedding_modules(
          residual_space=residual_space,
          tokens_space=input_space,
          indices_space=indices_space,
          output_space=output_space)
      return embed_modules.pos_embed(jnp.indices(tokens.shape)[-1])

    tokens = jnp.array([3, 0, 0, 1])
    expected_pos_embeddings = jnp.array([[0, 0, 0, 0, 0, 0, 0],
                                         [0, 0, 1, 0, 0, 0, 0],
                                         [0, 0, 0, 1, 0, 0, 0],
                                         [0, 0, 0, 0, 1, 0, 0]])

    params = token_pos_embed.init(jax.random.PRNGKey(0), tokens)
    embeddings = token_pos_embed.apply(params, tokens)
    np.testing.assert_allclose(embeddings, expected_pos_embeddings)

  def test_unembedding(self):
    # Prepend numbers to preserve basis order [input, index, output]
    input_space = bases.VectorSpaceWithBasis.from_values("0inp", range(2))
    indices_space = bases.VectorSpaceWithBasis.from_values("1ind", range(3))
    output_space = bases.VectorSpaceWithBasis.from_values("2out", range(2))
    residual_space = bases.join_vector_spaces(input_space, indices_space,
                                              output_space)

    @hk.without_apply_rng
    @hk.transform
    def unembed(embeddings):
      embed_modules = assemble._make_embedding_modules(
          residual_space=residual_space,
          tokens_space=input_space,
          indices_space=indices_space,
          output_space=output_space)
      return embed_modules.unembed(embeddings, use_unembed_argmax=True)

    embeddings = jnp.array([
        # pylint: disable=g-no-space-after-comment
        #inp| indices| out | < spaces
        #0  1  0  1  2  0  1  < values in spaces
        [0, 0, 0, 0, 0, 0, 1],
        [0, 0, 0, 0, 0, 1, 0],
        [0, 0, 0, 0, 0, 0, 1]
    ])
    expected_tokens = jnp.array([1, 0, 1])

    params = unembed.init(jax.random.PRNGKey(0), embeddings)
    tokens = unembed.apply(params, embeddings)
    np.testing.assert_allclose(tokens, expected_tokens)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/basis_inference.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Inferring the vector spaces taken on by certain operations."""

import dataclasses
import itertools
from typing import Set

import networkx as nx
from tracr.compiler import nodes
from tracr.craft import bases
from tracr.rasp import rasp
from tracr.utils import errors

Node = nodes.Node


@dataclasses.dataclass
class InferBasesOutput:
  graph: nx.DiGraph


def infer_bases(
    graph: nx.DiGraph,
    sink: Node,
    vocab: Set[rasp.Value],
    max_seq_len: int,
) -> None:
  """Infers in-place the possible output values and vector bases of the SOps."""

  def compute_value_set(sop: rasp.SOp) -> Set[rasp.Value]:
    """Computes value set using already-computed predecessor value sets."""
    if isinstance(sop, rasp.TokensType):
      return vocab
    elif isinstance(sop, rasp.IndicesType):
      return set(range(max_seq_len))
    elif isinstance(sop, rasp.SelectorWidth):
      return set(range(0, max_seq_len + 1))
    elif isinstance(sop, rasp.Full):
      return {sop.fill}
    elif isinstance(sop, rasp.Map):
      inner_value_set = graph.nodes[sop.inner.label][nodes.VALUE_SET]
      out = set()
      for x in inner_value_set:
        res = errors.ignoring_arithmetic_errors(sop.f)(x)
        if res is not None:
          out.add(res)
      return out
    elif isinstance(sop, rasp.SequenceMap):
      f_ignore_error = errors.ignoring_arithmetic_errors(sop.f)
      fst_value_set = graph.nodes[sop.fst.label][nodes.VALUE_SET]
      snd_value_set = graph.nodes[sop.snd.label][nodes.VALUE_SET]
      out = set()
      for l, r in itertools.product(fst_value_set, snd_value_set):
        res = f_ignore_error(l, r)
        if res is not None:
          out.add(res)
      return out
    elif isinstance(sop, rasp.Aggregate):
      if rasp.is_categorical(sop):
        # Simply pass on the value set of the underlying S-Op.
        return graph.nodes[sop.sop.label][nodes.VALUE_SET]
      elif rasp.is_numerical(sop):
        # TODO(b/255936408): This doesn't work if we average arbitrary values.
        # But most examples only average binary variables.
        sop_value_set = graph.nodes[sop.sop.label][nodes.VALUE_SET]
        if not {int(x) for x in sop_value_set}.issubset({0, 1}):
          raise NotImplementedError(
              "Attention patterns can currently only "
              "average binary variables. Not:", sop_value_set)

        value_set = set()
        for value in sop_value_set:
          for length in range(1, max_seq_len + 1):
            value_set.add(value / length)
        return value_set
    raise ValueError(f"Unsupported S-Op: {sop}")

  for node_id in nx.dfs_postorder_nodes(graph.reverse(), sink[nodes.ID]):
    expr = graph.nodes[node_id][nodes.EXPR]

    if not isinstance(expr, rasp.SOp):
      # Only S-Ops have output vector spaces.
      continue

    value_set = compute_value_set(expr)
    graph.nodes[node_id][nodes.VALUE_SET] = value_set

    if rasp.is_categorical(expr):
      out_space = bases.VectorSpaceWithBasis.from_values(expr.label, value_set)
    elif rasp.is_numerical(expr):
      out_space = bases.VectorSpaceWithBasis.from_names([expr.label])
    else:
      raise ValueError(f"Unsupported S-Op type: {expr.type}")
    graph.nodes[node_id][nodes.OUTPUT_BASIS] = out_space.basis


==> anc/code/vendor/tracr/tracr/compiler/basis_inference_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for compiler.basis_inference."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.compiler import basis_inference
from tracr.compiler import nodes
from tracr.compiler import rasp_to_graph
from tracr.rasp import rasp


class InferBasesTest(parameterized.TestCase):

  def test_arithmetic_error_logs_warning(self):
    program = rasp.numerical(rasp.Map(lambda x: 1 / x, rasp.tokens))
    extracted = rasp_to_graph.extract_rasp_graph(program)
    vocab = {0, 1, 2}
    with self.assertLogs(level="WARNING"):
      basis_inference.infer_bases(
          extracted.graph,
          extracted.sink,
          vocab,
          max_seq_len=1,
      )

  @parameterized.parameters(({1, 2, 3}, {2, 3, 4}), ({0, 5}, {1, 6}))
  def test_one_edge(self, vocab, expected_value_set):
    program = rasp.categorical(rasp.Map(lambda x: x + 1, rasp.tokens))
    extracted = rasp_to_graph.extract_rasp_graph(program)

    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=1,
    )

    self.assertSetEqual(
        extracted.graph.nodes[program.label][nodes.VALUE_SET],
        expected_value_set,
    )

  def test_primitive_close_to_tip(self):
    intermediate = rasp.categorical(rasp.tokens + 1)
    intermediate = rasp.categorical(intermediate + intermediate)
    program = rasp.categorical(intermediate + rasp.indices)
    extracted = rasp_to_graph.extract_rasp_graph(program)

    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        {0, 1},
        max_seq_len=2,
    )

    self.assertSetEqual(
        extracted.graph.nodes[program.label][nodes.VALUE_SET],
        {2, 3, 4, 5},
    )
    self.assertSetEqual(
        extracted.graph.nodes[intermediate.label][nodes.VALUE_SET],
        {2, 3, 4},
    )

  @parameterized.named_parameters(
      dict(
          testcase_name="categorical_aggregate",
          program=rasp.categorical(
              rasp.Aggregate(
                  rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
                  rasp.indices,
              )
          ),
          vocab={0, 1},
          max_seq_len=3,
          expected_value_set={0, 1, 2},
      ),
      dict(
          testcase_name="numerical_aggregate",
          program=rasp.numerical(
              rasp.Aggregate(
                  rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
                  rasp.tokens,
              )
          ),
          vocab={0, 1},
          max_seq_len=2,
          expected_value_set={0, 1, 1 / 2},
      ),
      dict(
          testcase_name="selector_width",
          program=rasp.SelectorWidth(
              rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ)
          ),
          vocab={0, 1},
          max_seq_len=3,
          expected_value_set={0, 1, 2, 3},
      ),
      dict(
          testcase_name="annotated_tokens",
          program=rasp.categorical(rasp.tokens),
          vocab={"a", "b"},
          max_seq_len=2,
          expected_value_set={"a", "b"},
      ),
      dict(
          testcase_name="annotated_indices",
          program=rasp.categorical(rasp.indices),
          vocab={"a", "b"},
          max_seq_len=2,
          expected_value_set={0, 1},
      ),
  )
  def test_inferred_value_set_as_expected(
      self, program, vocab, max_seq_len, expected_value_set
  ):
    extracted = rasp_to_graph.extract_rasp_graph(program)

    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=max_seq_len,
    )

    self.assertSetEqual(
        extracted.graph.nodes[program.label][nodes.VALUE_SET],
        expected_value_set,
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/compiling.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Combines all steps of compiling a RASP program."""

from typing import Set

from tracr.compiler import assemble
from tracr.compiler import basis_inference
from tracr.compiler import craft_graph_to_model
from tracr.compiler import craft_model_to_transformer
from tracr.compiler import expr_to_craft_graph
from tracr.compiler import rasp_to_graph
from tracr.compiler import validating
from tracr.craft import bases
from tracr.rasp import rasp


COMPILER_BOS = "compiler_bos"
COMPILER_PAD = "compiler_pad"


def compile_rasp_to_model(
    program: rasp.SOp,
    vocab: Set[rasp.Value],
    max_seq_len: int,
    causal: bool = False,
    compiler_bos: str = COMPILER_BOS,
    compiler_pad: str = COMPILER_PAD,
    mlp_exactness: int = 100,
) -> assemble.AssembledTransformerModel:
  """Compile a RASP program to transformer weights.

  Note that currently not all RASP features are supported. Most unsupported
  features are detected at compile time and will cause a NotImplementedError.
  However, a few unsupported features cannot be checked at compile time and
  can cause silent errors.

  See `compiler.validating` for details and a function to quickly check if
  a program is compilable with Tracr without needing to compile it.

  Args:
    program: the RASP program to compile.
    vocab: the set of vocab tokens expected by RASP.
    max_seq_len: the maximum sequence length for the compiled model.
    causal: if True, outputs a model with causal masking.
    compiler_bos: the name of the special BOS token that will be added by the
      compiler. Must not be present in the vocab.
    compiler_pad: the name of the special PAD token that will be added by the
      compiler. Must not be present in the vocab.
    mlp_exactness: Controls the approximation of the MLP layers. In theory,
      larger values yield a better approximation. But too large values can cause
      numerical issues due to large parameter norms. Reasonable values are
      between 1 and 100.

  Returns:
    The compiled model.

  Raises:
    NotImplementedError: if the program uses unsopported features that can be
      caught at compile time.
  """

  if compiler_bos in vocab:
    raise ValueError(
        "Compiler BOS token must not be present in the vocab. "
        f"Found '{compiler_bos}' in {vocab}"
    )

  if compiler_pad in vocab:
    raise ValueError(
        "Compiler PAD token must not be present in the vocab. "
        f"Found '{compiler_pad}' in {vocab}"
    )

  # Perform static validation to fail fast. This catches most programs that
  # tracr is unable to compile.
  unsupported_exprs = validating.static_validate(program)
  if unsupported_exprs:
    error_message = "\n".join(
        (f"{expr.expr.name}: {expr.reason}" for expr in unsupported_exprs)
    )
    error_message = f"Unsupported RASP expressions:\n{error_message}"
    raise NotImplementedError(error_message)

  extracted = rasp_to_graph.extract_rasp_graph(program)
  graph, sources, sink = extracted.graph, extracted.sources, extracted.sink

  basis_inference.infer_bases(
      graph,
      sink,
      vocab,
      max_seq_len,
  )

  expr_to_craft_graph.add_craft_components_to_rasp_graph(
      graph,
      bos_dir=bases.BasisDirection(rasp.tokens.label, compiler_bos),
      mlp_exactness=mlp_exactness,
  )

  craft_model = craft_graph_to_model.craft_graph_to_model(graph, sources)

  return craft_model_to_transformer.craft_model_to_transformer(
      craft_model=craft_model,
      graph=graph,
      sink=sink,
      max_seq_len=max_seq_len,
      causal=causal,
      compiler_bos=compiler_bos,
      compiler_pad=compiler_pad,
  )


==> anc/code/vendor/tracr/tracr/compiler/craft_graph_to_model.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Create a craft model from a computational graph."""

import collections
from typing import Dict, List, Sequence

import networkx as nx
from tracr.compiler import nodes
from tracr.craft import bases
from tracr.craft import transformers
from tracr.rasp import rasp

Node = nodes.Node
NodeID = nodes.NodeID


def compute_computational_depth(
    graph: nx.DiGraph, sources_ids: Sequence[int]
) -> Dict[int, int]:
  """Returns the computational depth of each node in the graph.

  Given source nodes, runs DFS to tracr the maximum computational depth from all
    source nodes to every node in the graph.

  Non-SOp nodes do not count in the depth calculation.

  Disconnected nodes have depth -1.

  Args:
    graph: RASP computational graph where all nodes are annotated with # EXPR
      attributes set to rasp primitives
    sources_ids: Sequence of integers to measure computational depth against

  Returns:
    a dictionary mapping all graph nodes to a computational depth
  """
  computational_depth = {}

  def dfs(node_id, depth):
    if node_id in computational_depth:
      computational_depth[node_id] = max(depth, computational_depth[node_id])
    else:
      computational_depth[node_id] = depth

    for successor_id in graph.successors(node_id):
      if not isinstance(graph.nodes[successor_id][nodes.EXPR], rasp.SOp):
        dfs(successor_id, depth)
      else:
        dfs(successor_id, depth + 1)

  for source_id in sources_ids:
    dfs(source_id, depth=0)

  # ensure any disconnected nodes are given a depth -1
  disconnected_nodes = set(graph.nodes) - set(computational_depth.keys())
  for disconnected_node in disconnected_nodes:
    computational_depth[disconnected_node] = -1

  return computational_depth


def _node_is_attn(node: Node) -> bool:
  """Returns True if node is an attention layer."""
  return nodes.MODEL_BLOCK in node and isinstance(
      node[nodes.MODEL_BLOCK],
      (transformers.AttentionHead, transformers.MultiAttentionHead),
  )


def _node_is_mlp(node: Node) -> bool:
  """Returns True if node is an MLP layer."""
  return nodes.MODEL_BLOCK in node and isinstance(
      node[nodes.MODEL_BLOCK], transformers.MLP
  )


def _node_is_residual_block(node: Node) -> bool:
  """Returns True if node is a valid residual block (Attn followed by MLP)."""
  block = node[nodes.MODEL_BLOCK] if nodes.MODEL_BLOCK in node else None
  if block and isinstance(block, transformers.SeriesWithResiduals):
    if len(block.blocks) == 2:
      attn, mlp = block.blocks
      if isinstance(
          attn, (transformers.AttentionHead, transformers.MultiAttentionHead)
      ) and isinstance(mlp, transformers.MLP):
        return True
  return False


def _all_attn_nodes(node_list: Sequence[Node]) -> bool:
  """Returns True iff all nodes are attention layers (or nodes is empty)."""
  for node in node_list:
    if not _node_is_attn(node):
      return False
  return True


def _all_mlp_nodes(node_list: Sequence[Node]) -> bool:
  """Returns True iff all nodes are MLP layers (or nodes is empty)."""
  for node in node_list:
    if not _node_is_mlp(node):
      return False
  return True


def _allocate_modules_to_layers(
    graph: nx.DiGraph, sources: Sequence[Node]
) -> Dict[int, int]:
  """Allocate all nodes in compute graph to layers.

  First, computes the longest path from the input to each node that is a model
  component (not input and output nodes). The longest path to a model component
  (its "depth") determines a layer in which we can place it while ensuring that
  all necessary previous computations have already happened.

  This assumes layers are arranged as [Attention, MLP, Attention, MLP, ...]

  In the special case where there are only Attention layers at one depth level
  and only MLP layers in the next depth layer, they are treated as if there
  are at the same depth because attention layers always come before MLP layers
  for the same depth.

  Args:
    graph: RASP graph with craft blocks.
    sources: List of input nodes

  Returns:
    A dict mapping from node ids to layer indices, where 0, 1, 2, 3, ...
    are in the order attention, mlp, attention, mlp, ...
  """
  layer_allocation: Dict[int, int] = collections.defaultdict(lambda: -1)
  depth_by_node_id: Dict[int, int] = dict()
  nodes_by_depth: Dict[int, List[Node]] = collections.defaultdict(list)
  computational_depth = compute_computational_depth(
      graph, [src[nodes.ID] for src in sources]
  )
  for node_id, node in graph.nodes.items():
    if (
        _node_is_mlp(node)
        or _node_is_attn(node)
        or _node_is_residual_block(node)
    ):
      # Node is a model component
      depth = computational_depth[node_id]
      depth_by_node_id[node_id] = depth
      nodes_by_depth[depth].append(node)

  # If at level `depth` there are only attention heads and at level `depths + 1`
  # there are only MLPs, we can condense them into one level
  # TODO(b/255936816): Think about improving this heuristic. The heuristic is
  # not optimal, and only catches very basic opportunities for optimization. It
  # is easy to come up with opportunities for optimization that it does not
  # catch.
  min_depth, max_depth = min(nodes_by_depth.keys()), max(nodes_by_depth.keys())
  depth = min_depth
  while depth < max_depth:
    if _all_attn_nodes(nodes_by_depth[depth]) and _all_mlp_nodes(
        nodes_by_depth[depth + 1]
    ):
      # Condense by decrementing the depth of all nodes starting from depth+1
      for update_depth in range(depth + 1, max_depth + 1):
        for node in nodes_by_depth[update_depth]:
          node_id = node[nodes.ID]
          depth_by_node_id[node_id] = update_depth - 1
        nodes_by_depth[update_depth - 1].extend(nodes_by_depth[update_depth])
        nodes_by_depth[update_depth] = []
      max_depth -= 1
    depth += 1

  # Allocate nodes to layers by depth, ensuring attn -> mlp -> attn -> mlp ...
  current_layer = 0
  current_depth = 1
  for node_id, depth in sorted(depth_by_node_id.items(), key=lambda x: x[1]):
    while depth > current_depth:
      current_depth += 1
      current_layer += 2
    if depth == current_depth:
      if _node_is_residual_block(graph.nodes[node_id]):
        layer_allocation[node_id] = current_layer
      else:
        is_mlp = _node_is_mlp(graph.nodes[node_id])
        layer_allocation[node_id] = current_layer + int(is_mlp)

  return layer_allocation


def craft_graph_to_model(
    graph: nx.DiGraph, sources: Sequence[Node]
) -> transformers.SeriesWithResiduals:
  """Translates a RASP graph with craft blocks into a full craft model.

  1. Allocate modules to layers, assuming layers in the order
  2. Creates subspaces for all inputs and outputs, and builds residual stream.
  3. Assembles everything into a craft model and returns it.

  Args:
    graph: RASP graph with craft blocks.
    sources: List of input nodes

  Returns:
    A craft model that can be compiled to model weights.

  Raises:
    ValueError: On invalid input (if the craft_graph does not have craft blocks
      already specified)
  """
  layer_allocation = _allocate_modules_to_layers(graph, sources)
  blocks_by_layer = collections.defaultdict(list)
  model_blocks = []

  residual_space = bases.VectorSpaceWithBasis([])

  for node_id, layer_no in layer_allocation.items():
    node = graph.nodes[node_id]
    block = node[nodes.MODEL_BLOCK] if nodes.MODEL_BLOCK in node else None

    if _node_is_residual_block(node):
      assert isinstance(block, transformers.SeriesWithResiduals)
      assert len(block.blocks) == 2
      residual_space = bases.join_vector_spaces(
          residual_space,
          block.blocks[0].residual_space,
          block.blocks[1].residual_space,
      )
      blocks_by_layer[layer_no].append(block.blocks[0])
      blocks_by_layer[layer_no + 1].append(block.blocks[1])
    elif block:
      residual_space = bases.join_vector_spaces(
          residual_space, node[nodes.MODEL_BLOCK].residual_space
      )
      blocks_by_layer[layer_no].append(block)

  for layer_no, layer_blocks in sorted(
      blocks_by_layer.items(), key=lambda x: x[0]
  ):
    for block in layer_blocks:
      block.residual_space = residual_space

    if layer_blocks:
      if layer_no % 2 == 0:  # Attention Layer
        multi_head_attn = transformers.MultiAttentionHead(layer_blocks)
        model_blocks.append(multi_head_attn)
      else:  # MLP Layer
        parallel_mlp = transformers.MLP.combine_in_parallel(layer_blocks)
        model_blocks.append(parallel_mlp)

  return transformers.SeriesWithResiduals(model_blocks)


==> anc/code/vendor/tracr/tracr/compiler/craft_graph_to_model_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for compiler.craft_graph_to_model."""

from absl.testing import absltest
from absl.testing import parameterized
import networkx as nx
from tracr.compiler import craft_graph_to_model
from tracr.compiler import nodes
from tracr.compiler import rasp_to_graph
from tracr.craft import bases
from tracr.craft.chamber import categorical_attn
from tracr.craft.chamber import categorical_mlp
from tracr.rasp import rasp


class CraftAllocateModulesToLayersTest(parameterized.TestCase):

  def _get_dummy_block(self, block_type):
    if block_type == "ATTN":
      return categorical_attn.categorical_attn(
          query_space=bases.VectorSpaceWithBasis.from_names(["query"]),
          key_space=bases.VectorSpaceWithBasis.from_names(["bos", "key"]),
          value_space=bases.VectorSpaceWithBasis.from_names(["bos", "value"]),
          output_space=bases.VectorSpaceWithBasis.from_names(["output"]),
          bos_space=bases.VectorSpaceWithBasis.from_names(["bos"]),
          one_space=bases.VectorSpaceWithBasis.from_names(["one"]),
          attn_fn=lambda x, y: True,
      )
    elif block_type == "MLP":
      return categorical_mlp.map_categorical_mlp(
          input_space=bases.VectorSpaceWithBasis.from_names(["input"]),
          output_space=bases.VectorSpaceWithBasis.from_names(["output"]),
          operation=lambda x: x,
      )
    else:
      return None

  def test_compute_computational_depth_returns_expected_result(self):
    """Creates a graph and checks the longest path for each node."""

    # Node IDs:
    # 0 -- 1 -- 2 -- 3 ------------  4
    #               /              /
    # 5 -- 6 ---------- 7 -- 8 -- 9
    #
    # 10
    # Expected return values:
    # 0 -- 1 -- 2 -- 3 ------------  5
    #               /              /
    # 0 -- 1 ---------- 2 -- 3 -- 4
    #
    # -1

    graph = nx.DiGraph()
    node_ids = list(range(11))
    expected_results = [0, 1, 2, 3, 5, 0, 1, 2, 3, 4, -1]
    for node_id, res in zip(node_ids, expected_results):
      graph.add_node(
          node_id, **{
              nodes.ID: node_id,
              nodes.EXPR: rasp.ConstantSOp(1),
              "expected_result": res
          })
    graph.add_edge(0, 1)
    graph.add_edge(1, 2)
    graph.add_edge(2, 3)
    graph.add_edge(3, 4)
    graph.add_edge(5, 6)
    graph.add_edge(6, 7)
    graph.add_edge(7, 8)
    graph.add_edge(8, 9)
    graph.add_edge(6, 3)
    graph.add_edge(9, 4)
    sources = [graph.nodes[0], graph.nodes[5]]

    computational_depth = craft_graph_to_model.compute_computational_depth(
        graph, [src[nodes.ID] for src in sources]
    )
    for node_id, node in graph.nodes.items():
      self.assertEqual(computational_depth[node_id], node["expected_result"])

  def test_allocate_modules_to_layers_returns_expected_result(self):
    """Creates a graph and checks if the correct layer assignment is returned."""

    # Computation Graph:
    # INPUT -- ATTN -- MLP -- ATTN ------ MLP -- OUTPUT
    #           /           /          /
    # INPUT -- MLP --- MLP          ATTN
    #                      \      /
    #                        ATTN
    # Node IDs:
    # 0 -- 1 -- 2 -- 3 -- 4 -- 5
    #         /     /     /
    # 6 -- 7 ---- 8      9
    #               \   /
    #                10
    # Expected layer allocation:
    # -1 -- 0 -- 3 -- 4 -- 7 -- -1
    #         /     /     /
    # -1 -- 1 --- 3      6
    #               \   /
    #                 4

    graph = nx.DiGraph()
    node_ids = list(range(11))
    types = [
        "INPUT", "ATTN", "MLP", "ATTN", "MLP", "OUTPUT", "INPUT", "MLP", "MLP",
        "ATTN", "ATTN"
    ]
    expected_results = [-1, 0, 3, 4, 7, -1, -1, 1, 3, 6, 4]
    for node_id, node_type, res in zip(node_ids, types, expected_results):
      graph.add_node(
          node_id, **{
              nodes.ID: node_id,
              nodes.EXPR: rasp.ConstantSOp(1),
              nodes.MODEL_BLOCK: self._get_dummy_block(node_type),
              "expected_result": res
          })

    graph.add_edge(0, 1)
    graph.add_edge(1, 2)
    graph.add_edge(2, 3)
    graph.add_edge(3, 4)
    graph.add_edge(4, 5)
    graph.add_edge(6, 7)
    graph.add_edge(7, 2)
    graph.add_edge(7, 8)
    graph.add_edge(8, 3)
    graph.add_edge(8, 10)
    graph.add_edge(9, 4)
    graph.add_edge(10, 9)

    craft_graph = rasp_to_graph.ExtractRaspGraphOutput(
        graph=graph,
        sink=graph.nodes[10],
        sources=[graph.nodes[0], graph.nodes[6]])

    layer_allocation = craft_graph_to_model._allocate_modules_to_layers(
        craft_graph.graph, craft_graph.sources)
    for node_id, node in graph.nodes.items():
      self.assertEqual(layer_allocation[node_id], node["expected_result"])

  def test_allocate_modules_to_layers_returns_expected_result_for_chain(self):
    """Tests a chain of alternating attention layers and MLPs."""

    # Computation Graph:
    # INPUT -- ATTN -- MLP -- ATTN -- MLP -- OUTPUT
    # Node IDs:
    # 0 -- 1 -- 2 -- 3 -- 4 -- 5
    # Expected layer allocation:
    # -1 -- 0 -- 1 -- 2 -- 3 -- -1

    graph = nx.DiGraph()
    node_ids = list(range(11))
    types = ["INPUT", "ATTN", "MLP", "ATTN", "MLP", "OUTPUT"]
    expected_results = [-1, 0, 1, 2, 3, -1]
    for node_id, node_type, res in zip(node_ids, types, expected_results):
      graph.add_node(
          node_id, **{
              nodes.ID: node_id,
              nodes.EXPR: rasp.ConstantSOp(1),
              nodes.MODEL_BLOCK: self._get_dummy_block(node_type),
              "expected_result": res
          })

    graph.add_edge(0, 1)
    graph.add_edge(1, 2)
    graph.add_edge(2, 3)
    graph.add_edge(3, 4)
    graph.add_edge(4, 5)

    craft_graph = rasp_to_graph.ExtractRaspGraphOutput(
        graph=graph, sink=graph.nodes[5], sources=[graph.nodes[0]])

    layer_allocation = craft_graph_to_model._allocate_modules_to_layers(
        craft_graph.graph, craft_graph.sources)
    for node_id, node in graph.nodes.items():
      self.assertEqual(layer_allocation[node_id], node["expected_result"])


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/craft_model_to_transformer.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Convert craft model into transformer with the correct input/output spaces."""

import networkx as nx
from tracr.compiler import assemble
from tracr.compiler import nodes
from tracr.craft import bases
from tracr.craft import transformers
from tracr.rasp import rasp
from tracr.transformer import encoder


def craft_model_to_transformer(
    craft_model: transformers.SeriesWithResiduals,
    graph: nx.DiGraph,
    sink: nodes.Node,
    max_seq_len: int,
    compiler_bos: str,
    compiler_pad: str,
    causal: bool = False,
) -> assemble.AssembledTransformerModel:
  """Turn a craft model into a transformer model."""

  if rasp.tokens.label not in graph.nodes:
    raise ValueError(
        f'Failed to find a node with label {rasp.tokens.label}. '
        'This is probably because your RASP program does not include '
        'rasp.tokens. A program must include rasp.tokens to be '
        'compiled.'
    )

  # Add the compiler BOS token.
  tokens_value_set = (
      graph.nodes[rasp.tokens.label][nodes.VALUE_SET].union(
          {compiler_bos, compiler_pad}))
  tokens_space = bases.VectorSpaceWithBasis.from_values(rasp.tokens.label,
                                                        tokens_value_set)

  indices_space = bases.VectorSpaceWithBasis.from_values(
      rasp.indices.label, range(max_seq_len))

  categorical_output = rasp.is_categorical(sink[nodes.EXPR])
  output_space = bases.VectorSpaceWithBasis(sink[nodes.OUTPUT_BASIS])

  assembled_model = assemble.assemble_craft_model(
      craft_model=craft_model,
      tokens_space=tokens_space,
      indices_space=indices_space,
      output_space=output_space,
      categorical_output=categorical_output,
      causal=causal,
  )

  assembled_model.input_encoder = encoder.CategoricalEncoder(
      basis=tokens_space.basis,
      enforce_bos=compiler_bos is not None,
      bos_token=compiler_bos,
      pad_token=compiler_pad,
      max_seq_len=max_seq_len + 1 if compiler_bos is not None else max_seq_len,
  )

  if categorical_output:
    assembled_model.output_encoder = encoder.CategoricalEncoder(
        basis=output_space.basis,
        enforce_bos=False,
        bos_token=None,
        pad_token=None)
  else:
    assembled_model.output_encoder = encoder.NumericalEncoder()

  return assembled_model


==> anc/code/vendor/tracr/tracr/compiler/expr_to_craft_graph.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Add craft model blocks to graph of RASPExpr."""

from typing import Any, Callable, Optional

import networkx as nx
from tracr.compiler import nodes
from tracr.craft import bases
from tracr.craft.chamber import categorical_attn
from tracr.craft.chamber import categorical_mlp
from tracr.craft.chamber import numerical_mlp
from tracr.craft.chamber import selector_width
from tracr.rasp import rasp


def _transform_fun_to_basis_fun(
    fun: Callable[..., Any],
    output_direction_name: Optional[str] = None) -> Callable[..., Any]:
  """Transforms a function acting on values into one acting on directions."""

  def bases_fun(*args):
    values = [d.value for d in args]
    result = fun(*values)
    if output_direction_name:
      return bases.BasisDirection(output_direction_name, result)
    return result

  return bases_fun


def _check_selector_expression(expr, graph):
  """Check graph structure and encodings for an aggregate or selector width."""
  sel_expr = expr.selector

  # Check graph structure
  assert sel_expr.label in graph.predecessors(expr.label)
  assert sel_expr.keys.label in graph.predecessors(sel_expr.label)
  assert sel_expr.queries.label in graph.predecessors(sel_expr.label)

  if (not rasp.is_categorical(sel_expr.queries) or
      not rasp.is_categorical(sel_expr.keys)):
    raise NotImplementedError("Selector keys and queries must be categorical.")


def add_craft_components_to_rasp_graph(
    graph: nx.DiGraph,
    bos_dir: bases.BasisDirection = bases.BasisDirection("tokens", "bos"),
    one_dir: bases.BasisDirection = bases.BasisDirection("one"),
    causal: bool = False,
    mlp_exactness: float = 100,
) -> None:
  """Translates expressions to craft blocks and attaches them to the graph.

  Sets the `MODEL_BLOCK` attribute for all nodes in `graph`.

  Args:
    graph: RASP graph with  `VALUE_SET` but not `MODEL_BLOCK` attributes.
    bos_dir: Basis direction representing beginning of sequence (bos) token.
    one_dir: Auxiliary basis direction that must contain 1.
    causal: If True, marks attention blocks as causal.
    mlp_exactness: Controls the approximation of the MLP layers.

  Raises:
    ValueError: On invalid input (if `MODEL_BLOCK` is set already, or
      `VALUE_SET` is not set already)
    NotImplementedError: If the graph contains an unsupported expression.
  """
  one_space = bases.VectorSpaceWithBasis([one_dir])

  for node_id, node in graph.nodes.items():
    expr = node[nodes.EXPR]

    if not isinstance(expr, rasp.SOp):
      continue

    if nodes.MODEL_BLOCK in node and node[nodes.MODEL_BLOCK]:
      raise ValueError("Input graph cannot have model blocks set already.")
    if nodes.VALUE_SET not in node:
      raise ValueError(
          "Craft components can only be added after basis inference.")

    if isinstance(expr, (rasp.TokensType, rasp.IndicesType)):
      block = None
    elif isinstance(expr, rasp.Map):
      inner_expr, inner_node = expr.inner, graph.nodes[expr.inner.label]
      assert inner_expr.label in graph.predecessors(node_id)
      input_space = bases.VectorSpaceWithBasis(inner_node[nodes.OUTPUT_BASIS])
      output_space = bases.VectorSpaceWithBasis(node[nodes.OUTPUT_BASIS])

      if rasp.is_categorical(inner_expr) and rasp.is_categorical(expr):
        basis_fun = _transform_fun_to_basis_fun(expr.f, expr.label)
        block = categorical_mlp.map_categorical_mlp(
            input_space=input_space,
            output_space=output_space,
            operation=basis_fun)
      elif rasp.is_categorical(inner_expr) and rasp.is_numerical(expr):
        block = categorical_mlp.map_categorical_to_numerical_mlp(
            input_space=input_space,
            output_space=output_space,
            operation=expr.f,
        )
      elif rasp.is_numerical(inner_expr) and rasp.is_categorical(expr):
        block = numerical_mlp.map_numerical_to_categorical_mlp(
            f=expr.f,
            input_space=input_space,
            output_space=output_space,
            input_value_set=inner_node[nodes.VALUE_SET],
            one_space=one_space,
            hidden_name=f"_hidden_{expr.label}_",
            large_number=mlp_exactness)
      elif rasp.is_numerical(inner_expr) and rasp.is_numerical(expr):
        block = numerical_mlp.map_numerical_mlp(
            f=expr.f,
            input_space=input_space,
            output_space=output_space,
            input_value_set=inner_node[nodes.VALUE_SET],
            one_space=one_space,
            hidden_name=f"_hidden_{expr.label}_",
            large_number=mlp_exactness)
      else:
        raise NotImplementedError("Map does no support "
                                  f"in_type '{inner_expr.type}' and"
                                  f" out_type '{expr.type}'!")

    elif isinstance(expr, rasp.SequenceMap):
      fst_expr, fst_node = expr.fst, graph.nodes[expr.fst.label]
      snd_expr, snd_node = expr.snd, graph.nodes[expr.snd.label]

      # Check graph structure
      assert fst_expr.label in graph.predecessors(node_id)
      assert snd_expr.label in graph.predecessors(node_id)

      fst_space = bases.VectorSpaceWithBasis(fst_node[nodes.OUTPUT_BASIS])
      snd_space = bases.VectorSpaceWithBasis(snd_node[nodes.OUTPUT_BASIS])
      out_space = bases.VectorSpaceWithBasis(node[nodes.OUTPUT_BASIS])

      if (isinstance(expr, rasp.LinearSequenceMap) and
          not all(rasp.is_numerical(x) for x in (fst_expr, snd_expr, expr))):
        raise NotImplementedError("Linear SequenceMap only supports numerical "
                                  "inputs/outputs.")
      elif (
          not isinstance(expr, rasp.LinearSequenceMap) and
          not all(rasp.is_categorical(x) for x in (fst_expr, snd_expr, expr))):
        raise NotImplementedError("(Non-linear) SequenceMap only supports "
                                  "categorical inputs/outputs.")

      if isinstance(expr, rasp.LinearSequenceMap):
        assert len(fst_space.basis) == 1
        assert len(snd_space.basis) == 1
        assert len(out_space.basis) == 1
        block = numerical_mlp.linear_sequence_map_numerical_mlp(
            input1_basis_direction=fst_space.basis[0],
            input2_basis_direction=snd_space.basis[0],
            output_basis_direction=out_space.basis[0],
            input1_factor=expr.fst_fac,
            input2_factor=expr.snd_fac,
            hidden_name=f"_hidden_{expr.label}_")
      elif fst_space == snd_space:
        # It's okay to use the local variable expr.f because it is
        # only used within the same loop iteration to create the MLP.
        # pylint: disable=cell-var-from-loop
        basis_fun = _transform_fun_to_basis_fun(lambda x: expr.f(x, x),
                                                expr.label)
        block = categorical_mlp.map_categorical_mlp(
            input_space=fst_space, output_space=out_space, operation=basis_fun)
      else:
        basis_fun = _transform_fun_to_basis_fun(expr.f, expr.label)
        block = categorical_mlp.sequence_map_categorical_mlp(
            input1_space=fst_space,
            input2_space=snd_space,
            output_space=out_space,
            operation=basis_fun,
            one_space=one_space,
            hidden_name=f"_hidden_{expr.label}_")
    elif isinstance(expr, rasp.Aggregate):
      sel_expr: rasp.Select = expr.selector
      agg_expr: rasp.Aggregate = expr

      if not isinstance(sel_expr, rasp.Select):
        raise TypeError("Compiling composite Selectors is not supported. "
                        f"Got a {sel_expr}.")

      queries = graph.nodes[sel_expr.queries.label]
      keys = graph.nodes[sel_expr.keys.label]
      sop = graph.nodes[agg_expr.sop.label]

      _check_selector_expression(expr, graph)
      assert agg_expr.sop.label in graph.predecessors(node_id)
      if rasp.get_encoding(agg_expr.sop) != rasp.get_encoding(agg_expr):
        raise NotImplementedError(
            "An Aggregate's output encoding must match the input encoding."
            f" Input: {rasp.get_encoding(agg_expr.sop)},"
            f" Output: {rasp.get_encoding(agg_expr)}"
        )
      if rasp.is_categorical(agg_expr) and agg_expr.default is not None:
        raise NotImplementedError(
            "Default for a categorical aggregate must be None. "
            f"Got {agg_expr.default}"
        )
      if rasp.is_numerical(agg_expr) and agg_expr.default != 0:
        raise NotImplementedError(
            "Default for a numerical aggregate must be 0. "
            f"Got {agg_expr.default}"
        )

      bos_space = bases.VectorSpaceWithBasis([bos_dir])
      one_space = bases.VectorSpaceWithBasis([one_dir])
      query_space = bases.VectorSpaceWithBasis(queries[nodes.OUTPUT_BASIS])
      key_space = bases.VectorSpaceWithBasis(keys[nodes.OUTPUT_BASIS])
      value_space = bases.VectorSpaceWithBasis(sop[nodes.OUTPUT_BASIS])
      output_space = bases.VectorSpaceWithBasis(node[nodes.OUTPUT_BASIS])

      # Argument order is different in craft / transformers than RASP selectors
      def attn_basis_fn(query: bases.BasisDirection,
                        key: bases.BasisDirection) -> bool:
        # It's okay to use the local variable sel_expr because this function is
        # only used within the same loop iteration to create an attention head.
        # pylint: disable=cell-var-from-loop
        selector_basis_fn = _transform_fun_to_basis_fun(sel_expr.predicate)
        return selector_basis_fn(key, query)

      block = categorical_attn.categorical_attn(
          query_space=query_space,
          key_space=key_space,
          value_space=value_space,
          output_space=output_space,
          bos_space=bos_space,
          one_space=one_space,
          attn_fn=attn_basis_fn,
          default_output=output_space.null_vector(),
          causal=causal,
          always_attend_to_bos=False,
          use_bos_for_default_output=True,
          softmax_coldness=100)
    elif isinstance(expr, rasp.SelectorWidth):
      sel_expr = expr.selector
      queries = graph.nodes[sel_expr.queries.label]
      keys = graph.nodes[sel_expr.keys.label]
      _check_selector_expression(expr, graph)

      bos_space = bases.VectorSpaceWithBasis([bos_dir])
      query_space = bases.VectorSpaceWithBasis(queries[nodes.OUTPUT_BASIS])
      key_space = bases.VectorSpaceWithBasis(keys[nodes.OUTPUT_BASIS])
      output_space = bases.VectorSpaceWithBasis(node[nodes.OUTPUT_BASIS])

      # Argument order is different in craft / transformers than RASP selectors
      def attn_basis_fn(query: bases.BasisDirection,
                        key: bases.BasisDirection) -> bool:
        # It's okay to use the local variable sel_expr because this function is
        # only used within the same loop iteration to create an attention head.
        selector_basis_fn = _transform_fun_to_basis_fun(sel_expr.predicate)  # pylint: disable=cell-var-from-loop
        return selector_basis_fn(key, query)

      block = selector_width.selector_width(
          query_space=query_space,
          key_space=key_space,
          output_space=output_space,
          bos_space=bos_space,
          one_space=one_space,
          attn_fn=attn_basis_fn,
          out_value_set=node[nodes.VALUE_SET],
          categorical_output=rasp.is_categorical(expr),
          causal=False,
          softmax_coldness=100,
          mlp_large_number=mlp_exactness,
          label=expr.label)
    else:
      raise NotImplementedError(f"Expression {expr} cannot be translated to "
                                "a model component.")

    graph.nodes[node_id][nodes.MODEL_BLOCK] = block


==> anc/code/vendor/tracr/tracr/compiler/expr_to_craft_graph_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for compiler.expr_to_craft_graph."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.compiler import basis_inference
from tracr.compiler import expr_to_craft_graph
from tracr.compiler import lib
from tracr.compiler import nodes
from tracr.compiler import rasp_to_graph
from tracr.craft import bases
from tracr.craft import transformers
from tracr.rasp import rasp


class ExprToCraftGraphTest(parameterized.TestCase):

  def _check_block_types_are_correct(self, graph):
    for _, node in graph.nodes.items():
      expr = node[nodes.EXPR]
      if isinstance(expr, rasp.SOp):
        block = node[nodes.MODEL_BLOCK]
        if isinstance(expr, (rasp.Map, rasp.SequenceMap)):
          self.assertIsInstance(block, transformers.MLP)
        elif isinstance(expr, rasp.Aggregate):
          self.assertIsInstance(block, transformers.AttentionHead)

  def _get_input_space_from_node(self, node):
    block = node[nodes.MODEL_BLOCK]
    if isinstance(block, transformers.MLP):
      return block.fst.input_space
    elif isinstance(block, transformers.AttentionHead):
      return bases.join_vector_spaces(block.w_qk.left_space,
                                      block.w_qk.right_space,
                                      block.w_ov.input_space)
    else:
      return None

  def _check_spaces_are_consistent(self, graph):
    """Check that for each edge the output is a subspace of the input."""
    for u, v in graph.edges:
      u_node, v_node = graph.nodes[u], graph.nodes[v]
      if isinstance(u_node[nodes.EXPR], rasp.SOp) and isinstance(
          v_node[nodes.EXPR], rasp.SOp):
        u_out_basis = u_node[nodes.OUTPUT_BASIS]
        u_out_space = bases.VectorSpaceWithBasis(u_out_basis)
        v_in_space = self._get_input_space_from_node(v_node)
        self.assertTrue(u_out_space.issubspace(v_in_space))

  @parameterized.named_parameters(
      dict(
          testcase_name="single_map",
          program=rasp.Map(lambda x: x + 1, rasp.tokens),
      ),
      dict(
          testcase_name="single_sequence_map",
          program=rasp.SequenceMap(
              lambda x, y: x + y, rasp.tokens, rasp.indices
          ),
      ),
      dict(
          testcase_name="single_select_aggregate",
          program=rasp.Aggregate(
              rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
              rasp.tokens,
          ),
      ),
      dict(testcase_name="reverse", program=lib.make_reverse(rasp.tokens)),
      dict(testcase_name="length", program=lib.make_length()),
      dict(
          testcase_name="annotated_tokens",
          program=rasp.annotate(rasp.tokens, foo="foo"),
      ),
      dict(
          testcase_name="annotated_indices",
          program=rasp.annotate(rasp.indices, foo="foo"),
      ),
  )
  def test_compiling_rasp_programs(self, program):
    vocab = {0, 1, 2}
    extracted = rasp_to_graph.extract_rasp_graph(program)
    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=3,
    )
    expr_to_craft_graph.add_craft_components_to_rasp_graph(extracted.graph)
    self._check_block_types_are_correct(extracted.graph)
    self._check_spaces_are_consistent(extracted.graph)

  def test_add_craft_components_raises_value_error_if_called_before_basis_inference(
      self):
    program = rasp.categorical(rasp.Map(lambda x: x + 1, rasp.tokens))
    extracted = rasp_to_graph.extract_rasp_graph(program)

    with self.assertRaisesRegex(
        ValueError,
        r"^.*Craft components can only be added after basis inference.*$"):
      expr_to_craft_graph.add_craft_components_to_rasp_graph(extracted.graph)

  def test_add_craft_components_raises_value_error_if_called_twice(self):
    vocab = {0, 1, 2}
    program = rasp.categorical(rasp.Map(lambda x: x + 1, rasp.tokens))
    extracted = rasp_to_graph.extract_rasp_graph(program)

    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=1,
    )

    expr_to_craft_graph.add_craft_components_to_rasp_graph(extracted.graph)
    with self.assertRaisesRegex(
        ValueError, r"^.*Input graph cannot have model blocks set already.*$"):
      expr_to_craft_graph.add_craft_components_to_rasp_graph(extracted.graph)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/lib.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""RASP programs only using the subset of RASP supported by the compiler."""

from typing import List, Sequence

from tracr.rasp import rasp

### Programs that work only under non-causal evaluation.


def make_length() -> rasp.SOp:
  """Creates the `length` SOp using selector width primitive.

  Example usage:
    length = make_length()
    length("abcdefg")
    >> [7.0, 7.0, 7.0, 7.0, 7.0, 7.0, 7.0]

  Returns:
    length: SOp mapping an input to a sequence, where every element
      is the length of that sequence.
  """
  all_true_selector = rasp.Select(
      rasp.tokens, rasp.tokens, rasp.Comparison.TRUE).named("all_true_selector")
  return rasp.SelectorWidth(all_true_selector).named("length")


length = make_length()


def make_reverse(sop: rasp.SOp) -> rasp.SOp:
  """Create an SOp that reverses a sequence, using length primitive.

  Example usage:
    reverse = make_reverse(rasp.tokens)
    reverse("Hello")
    >> ['o', 'l', 'l', 'e', 'H']

  Args:
    sop: an SOp

  Returns:
    reverse : SOp that reverses the input sequence.
  """
  opp_idx = (length - rasp.indices).named("opp_idx")
  opp_idx = (opp_idx - 1).named("opp_idx-1")
  reverse_selector = rasp.Select(rasp.indices, opp_idx,
                                 rasp.Comparison.EQ).named("reverse_selector")
  return rasp.Aggregate(reverse_selector, sop).named("reverse")


def make_pair_balance(sop: rasp.SOp, open_token: str,
                      close_token: str) -> rasp.SOp:
  """Return fraction of previous open tokens minus the fraction of close tokens.

   (As implemented in the RASP paper.)

  If the outputs are always non-negative and end in 0, that implies the input
  has balanced parentheses.

  Example usage:
    num_l = make_pair_balance(rasp.tokens, "(", ")")
    num_l("a()b(c))")
    >> [0, 1/2, 0, 0, 1/5, 1/6, 0, -1/8]

  Args:
    sop: Input SOp.
    open_token: Token that counts positive.
    close_token: Token that counts negative.

  Returns:
    pair_balance: SOp mapping an input to a sequence, where every element
      is the fraction of previous open tokens minus previous close tokens.
  """
  bools_open = rasp.numerical(sop == open_token).named("bools_open")
  opens = rasp.numerical(make_frac_prevs(bools_open)).named("opens")

  bools_close = rasp.numerical(sop == close_token).named("bools_close")
  closes = rasp.numerical(make_frac_prevs(bools_close)).named("closes")

  pair_balance = rasp.numerical(rasp.LinearSequenceMap(opens, closes, 1, -1))
  return pair_balance.named("pair_balance")


def make_shuffle_dyck(pairs: List[str]) -> rasp.SOp:
  """Returns 1 if a set of parentheses are balanced, 0 else.

   (As implemented in the RASP paper.)

  Example usage:
    shuffle_dyck2 = make_shuffle_dyck(pairs=["()", "{}"])
    shuffle_dyck2("({)}")
    >> [1, 1, 1, 1]
    shuffle_dyck2("(){)}")
    >> [0, 0, 0, 0, 0]

  Args:
    pairs: List of pairs of open and close tokens that each should be balanced.
  """
  assert len(pairs) >= 1

  # Compute running balance of each type of parenthesis
  balances = []
  for pair in pairs:
    assert len(pair) == 2
    open_token, close_token = pair
    balance = make_pair_balance(
        rasp.tokens, open_token=open_token,
        close_token=close_token).named(f"balance_{pair}")
    balances.append(balance)

  # Check if balances where negative anywhere -> parentheses not balanced
  any_negative = balances[0] < 0
  for balance in balances[1:]:
    any_negative = any_negative | (balance < 0)

  # Convert to numerical SOp
  any_negative = rasp.numerical(rasp.Map(lambda x: x,
                                         any_negative)).named("any_negative")

  select_all = rasp.Select(rasp.indices, rasp.indices,
                           rasp.Comparison.TRUE).named("select_all")
  has_neg = rasp.numerical(rasp.Aggregate(select_all, any_negative,
                                          default=0)).named("has_neg")

  # Check if all balances are 0 at the end -> closed all parentheses
  all_zero = balances[0] == 0
  for balance in balances[1:]:
    all_zero = all_zero & (balance == 0)

  select_last = rasp.Select(rasp.indices, length - 1,
                            rasp.Comparison.EQ).named("select_last")
  last_zero = rasp.Aggregate(select_last, all_zero).named("last_zero")

  not_has_neg = (~has_neg).named("not_has_neg")
  return (last_zero & not_has_neg).named("shuffle_dyck")


def make_shuffle_dyck2() -> rasp.SOp:
  return make_shuffle_dyck(pairs=["()", "{}"]).named("shuffle_dyck2")


def make_hist() -> rasp.SOp:
  """Returns the number of times each token occurs in the input.

   (As implemented in the RASP paper.)

  Example usage:
    hist = make_hist()
    hist("abac")
    >> [2, 1, 2, 1]
  """
  same_tok = rasp.Select(rasp.tokens, rasp.tokens,
                         rasp.Comparison.EQ).named("same_tok")
  return rasp.SelectorWidth(same_tok).named("hist")


def make_sort_unique(vals: rasp.SOp, keys: rasp.SOp) -> rasp.SOp:
  """Returns vals sorted by < relation on keys.

  Only supports unique keys.

  Example usage:
    sort = make_sort(rasp.tokens, rasp.tokens)
    sort([2, 4, 3, 1])
    >> [1, 2, 3, 4]

  Args:
    vals: Values to sort.
    keys: Keys for sorting.
  """
  smaller = rasp.Select(keys, keys, rasp.Comparison.LT).named("smaller")
  target_pos = rasp.SelectorWidth(smaller).named("target_pos")
  sel_new = rasp.Select(target_pos, rasp.indices, rasp.Comparison.EQ)
  return rasp.Aggregate(sel_new, vals).named("sort")


def make_sort(vals: rasp.SOp, keys: rasp.SOp, *, max_seq_len: int,
              min_key: float) -> rasp.SOp:
  """Returns vals sorted by < relation on keys, which don't need to be unique.

  The implementation differs from the RASP paper, as it avoids using
  compositions of selectors to break ties. Instead, it uses the arguments
  max_seq_len and min_key to ensure the keys are unique.

  Note that this approach only works for numerical keys.

  Example usage:
    sort = make_sort(rasp.tokens, rasp.tokens, 5, 1)
    sort([2, 4, 3, 1])
    >> [1, 2, 3, 4]
    sort([2, 4, 1, 2])
    >> [1, 2, 2, 4]

  Args:
    vals: Values to sort.
    keys: Keys for sorting.
    max_seq_len: Maximum sequence length (used to ensure keys are unique)
    min_key: Minimum key value (used to ensure keys are unique)

  Returns:
    Output SOp of sort program.
  """
  keys = rasp.SequenceMap(lambda x, i: x + min_key * i / max_seq_len, keys,
                          rasp.indices)
  return make_sort_unique(vals, keys)


def make_sort_freq(max_seq_len: int) -> rasp.SOp:
  """Returns tokens sorted by the frequency they appear in the input.

  Tokens the appear the same amount of times are output in the same order as in
  the input.

  Example usage:
    sort = make_sort_freq(rasp.tokens, rasp.tokens, 5)
    sort([2, 4, 2, 1])
    >> [2, 2, 4, 1]

  Args:
    max_seq_len: Maximum sequence length (used to ensure keys are unique)
  """
  hist = -1 * make_hist().named("hist")
  return make_sort(
      rasp.tokens, hist, max_seq_len=max_seq_len, min_key=1).named("sort_freq")


### Programs that work under both causal and regular evaluation.


def make_frac_prevs(bools: rasp.SOp) -> rasp.SOp:
  """Count the fraction of previous tokens where a specific condition was True.

   (As implemented in the RASP paper.)

  Example usage:
    num_l = make_frac_prevs(rasp.tokens=="l")
    num_l("hello")
    >> [0, 0, 1/3, 1/2, 2/5]

  Args:
    bools: SOp mapping a sequence to a sequence of booleans.

  Returns:
    frac_prevs: SOp mapping an input to a sequence, where every element
      is the fraction of previous "True" tokens.
  """
  bools = rasp.numerical(bools)
  prevs = rasp.Select(rasp.indices, rasp.indices, rasp.Comparison.LEQ)
  return rasp.numerical(rasp.Aggregate(prevs, bools,
                                       default=0)).named("frac_prevs")


def shift_by(offset: int, /, sop: rasp.SOp) -> rasp.SOp:
  """Returns the sop, shifted by `offset`, None-padded."""
  select_off_by_offset = rasp.Select(rasp.indices, rasp.indices,
                                     lambda k, q: q == k + offset)
  out = rasp.Aggregate(select_off_by_offset, sop, default=None)
  return out.named(f"shift_by({offset})")


def detect_pattern(sop: rasp.SOp, pattern: Sequence[rasp.Value]) -> rasp.SOp:
  """Returns an SOp which is True at the final element of the pattern.

  The first len(pattern) - 1 elements of the output SOp are None-padded.

  detect_pattern(tokens, "abc")("abcabc") == [None, None, T, F, F, T]

  Args:
    sop: the SOp in which to look for patterns.
    pattern: a sequence of values to look for.

  Returns:
    a sop which detects the pattern.
  """

  if len(pattern) < 1:
    raise ValueError(f"Length of `pattern` must be at least 1. Got {pattern}")

  # detectors[i] will be a boolean-valued SOp which is true at position j iff
  # the i'th (from the end) element of the pattern was detected at position j-i.
  detectors = []
  for i, element in enumerate(reversed(pattern)):
    detector = sop == element
    if i != 0:
      detector = shift_by(i, detector)
    detectors.append(detector)

  # All that's left is to take the AND over all detectors.
  pattern_detected = detectors.pop()
  while detectors:
    pattern_detected = pattern_detected & detectors.pop()

  return pattern_detected.named(f"detect_pattern({pattern})")


def make_count_less_freq(n: int) -> rasp.SOp:
  """Returns how many tokens appear fewer than n times in the input.

  The output sequence contains this count in each position.

  Example usage:
    count_less_freq = make_count_less_freq(2)
    count_less_freq(["a", "a", "a", "b", "b", "c"])
    >> [3, 3, 3, 3, 3, 3]
    count_less_freq(["a", "a", "c", "b", "b", "c"])
    >> [6, 6, 6, 6, 6, 6]

  Args:
    n: Integer to compare token frequences to.
  """
  hist = make_hist().named("hist")
  select_less = rasp.Select(hist, hist,
                            lambda x, y: x <= n).named("select_less")
  return rasp.SelectorWidth(select_less).named("count_less_freq")


def make_count(sop, token):
  """Returns the count of `token` in `sop`.

  The output sequence contains this count in each position.

  Example usage:
    count = make_count(tokens, "a")
    count(["a", "a", "a", "b", "b", "c"])
    >> [3, 3, 3, 3, 3, 3]
    count(["c", "a", "b", "c"])
    >> [1, 1, 1, 1]

  Args:
    sop: Sop to count tokens in.
    token: Token to count.
  """
  return rasp.SelectorWidth(rasp.Select(
      sop, sop, lambda k, q: k == token)).named(f"count_{token}")


def make_nary_sequencemap(f, *sops):
  """Returns an SOp that simulates an n-ary SequenceMap.

  Uses multiple binary SequenceMaps to convert n SOps x_1, x_2, ..., x_n
  into a single SOp arguments that takes n-tuples as value. The n-ary sequence
  map implementing f is then a Map on this resulting SOp.

  Note that the intermediate variables representing tuples of varying length
  will be encoded categorically, and can become very high-dimensional. So,
  using this function might lead to very large compiled models.

  Args:
    f: Function with n arguments.
    *sops: Sequence of SOps, one for each argument of f.
  """
  values, *sops = sops
  for sop in sops:
    # x is a single entry in the first iteration but a tuple in later iterations
    values = rasp.SequenceMap(
        lambda x, y: (*x, y) if isinstance(x, tuple) else (x, y), values, sop)
  return rasp.Map(lambda args: f(*args), values)


==> anc/code/vendor/tracr/tracr/compiler/lib_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for compiler.lib."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.compiler import test_cases
from tracr.rasp import causal_eval
from tracr.rasp import rasp


class LibTest(parameterized.TestCase):

  @parameterized.named_parameters(*test_cases.TEST_CASES)
  def test_program_produces_expected_output(self, program, test_input,
                                            expected_output, **kwargs):
    del kwargs
    self.assertEqual(rasp.evaluate(program, test_input), expected_output)

  @parameterized.named_parameters(*test_cases.CAUSAL_TEST_CASES)
  def test_causal_program_produces_expected_output(self, program, test_input,
                                                   expected_output, **kwargs):
    del kwargs
    self.assertEqual(causal_eval.evaluate(program, test_input), expected_output)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/nodes.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Documents the data stored in nodes after each compiler pass."""

from typing import Any, Dict

Node = Dict[str, Any]
NodeID = str

# RASP -> Graph
ID = "ID"  # unique ID of the node
EXPR = "EXPR"  # the RASPExpr of the node

# Basis inference
# Note that only S-Op expressions will have these keys set.
VALUE_SET = "VALUE_SET"  # possible values taken on by this SOp.
OUTPUT_BASIS = "OUTPUT_BASIS"  # the corresponding named basis.

# RASP Graph -> Craft Graph
MODEL_BLOCK = "MODEL_BLOCK"  # craft block representing a RASPExpr


==> anc/code/vendor/tracr/tracr/compiler/rasp_to_craft_integration_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Integration tests for the RASP -> craft stages of the compiler."""

import unittest

from absl.testing import absltest
from absl.testing import parameterized
import numpy as np
from tracr.compiler import basis_inference
from tracr.compiler import craft_graph_to_model
from tracr.compiler import expr_to_craft_graph
from tracr.compiler import nodes
from tracr.compiler import rasp_to_graph
from tracr.compiler import test_cases
from tracr.craft import bases
from tracr.craft import tests_common
from tracr.rasp import rasp

_BOS_DIRECTION = "rasp_to_transformer_integration_test_BOS"
_ONE_DIRECTION = "rasp_to_craft_integration_test_ONE"


def _make_input_space(vocab, max_seq_len):
  tokens_space = bases.VectorSpaceWithBasis.from_values("tokens", vocab)
  indices_space = bases.VectorSpaceWithBasis.from_values(
      "indices", range(max_seq_len))
  one_space = bases.VectorSpaceWithBasis.from_names([_ONE_DIRECTION])
  bos_space = bases.VectorSpaceWithBasis.from_names([_BOS_DIRECTION])
  input_space = bases.join_vector_spaces(tokens_space, indices_space, one_space,
                                         bos_space)

  return input_space


def _embed_input(input_seq, input_space):
  bos_vec = input_space.vector_from_basis_direction(
      bases.BasisDirection(_BOS_DIRECTION))
  one_vec = input_space.vector_from_basis_direction(
      bases.BasisDirection(_ONE_DIRECTION))
  embedded_input = [bos_vec + one_vec]
  for i, val in enumerate(input_seq):
    i_vec = input_space.vector_from_basis_direction(
        bases.BasisDirection("indices", i))
    val_vec = input_space.vector_from_basis_direction(
        bases.BasisDirection("tokens", val))
    embedded_input.append(i_vec + val_vec + one_vec)
  return bases.VectorInBasis.stack(embedded_input)


def _embed_output(output_seq, output_space, categorical_output):
  embedded_output = []
  output_label = output_space.basis[0].name
  for x in output_seq:
    if x is None:
      out_vec = output_space.null_vector()
    elif categorical_output:
      out_vec = output_space.vector_from_basis_direction(
          bases.BasisDirection(output_label, x))
    else:
      out_vec = x * output_space.vector_from_basis_direction(
          output_space.basis[0])
    embedded_output.append(out_vec)
  return bases.VectorInBasis.stack(embedded_output)


class CompilerIntegrationTest(tests_common.VectorFnTestCase):

  @parameterized.named_parameters(
      dict(
          testcase_name="map",
          program=rasp.categorical(rasp.Map(lambda x: x + 1, rasp.tokens))),
      dict(
          testcase_name="sequence_map",
          program=rasp.categorical(
              rasp.SequenceMap(lambda x, y: x + y, rasp.tokens, rasp.indices))),
      dict(
          testcase_name="sequence_map_with_same_input",
          program=rasp.categorical(
              rasp.SequenceMap(lambda x, y: x + y, rasp.tokens, rasp.tokens))),
      dict(
          testcase_name="select_aggregate",
          program=rasp.Aggregate(
              rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.EQ),
              rasp.Map(lambda x: 1, rasp.tokens))))
  def test_rasp_program_and_craft_model_produce_same_output(self, program):
    vocab = {0, 1, 2}
    max_seq_len = 3

    extracted = rasp_to_graph.extract_rasp_graph(program)
    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=max_seq_len,
    )
    expr_to_craft_graph.add_craft_components_to_rasp_graph(
        extracted.graph,
        bos_dir=bases.BasisDirection(_BOS_DIRECTION),
        one_dir=bases.BasisDirection(_ONE_DIRECTION),
    )
    model = craft_graph_to_model.craft_graph_to_model(extracted.graph,
                                                      extracted.sources)
    input_space = _make_input_space(vocab, max_seq_len)
    output_space = bases.VectorSpaceWithBasis(
        extracted.sink[nodes.OUTPUT_BASIS])

    for val in vocab:
      test_input = _embed_input([val], input_space)
      rasp_output = program([val])
      expected_output = _embed_output(
          output_seq=rasp_output,
          output_space=output_space,
          categorical_output=True)
      test_output = model.apply(test_input).project(output_space)
      self.assertVectorAllClose(
          tests_common.strip_bos_token(test_output), expected_output)

  @parameterized.named_parameters(*test_cases.TEST_CASES)
  def test_compiled_models_produce_expected_output(self, program, vocab,
                                                   test_input, expected_output,
                                                   max_seq_len, **kwargs):
    del kwargs
    categorical_output = rasp.is_categorical(program)

    extracted = rasp_to_graph.extract_rasp_graph(program)
    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=max_seq_len,
    )
    expr_to_craft_graph.add_craft_components_to_rasp_graph(
        extracted.graph,
        bos_dir=bases.BasisDirection(_BOS_DIRECTION),
        one_dir=bases.BasisDirection(_ONE_DIRECTION),
    )
    model = craft_graph_to_model.craft_graph_to_model(extracted.graph,
                                                      extracted.sources)
    input_space = _make_input_space(vocab, max_seq_len)
    output_space = bases.VectorSpaceWithBasis(
        extracted.sink[nodes.OUTPUT_BASIS])
    if not categorical_output:
      self.assertLen(output_space.basis, 1)

    test_input_vector = _embed_input(test_input, input_space)
    expected_output_vector = _embed_output(
        output_seq=expected_output,
        output_space=output_space,
        categorical_output=categorical_output)
    test_output = model.apply(test_input_vector).project(output_space)
    self.assertVectorAllClose(
        tests_common.strip_bos_token(test_output), expected_output_vector)

  @unittest.expectedFailure
  def test_setting_default_values_can_lead_to_wrong_outputs_in_compiled_model(
      self, program):
    # This is an example program in which setting a default value for aggregate
    # writes a value to the bos token position, which interfers with a later
    # aggregate operation causing the compiled model to have the wrong output.

    vocab = {"a", "b"}
    test_input = ["a"]
    max_seq_len = 2

    # RASP: [False, True]
    # compiled: [False, False, True]
    not_a = rasp.Map(lambda x: x != "a", rasp.tokens)

    # RASP:
    # [[True, False],
    #  [False, False]]
    # compiled:
    # [[False,True, False],
    #  [True, False, False]]
    sel1 = rasp.Select(rasp.tokens, rasp.tokens,
                       lambda k, q: k == "a" and q == "a")

    # RASP: [False, True]
    # compiled: [True, False, True]
    agg1 = rasp.Aggregate(sel1, not_a, default=True)

    # RASP:
    # [[False, True]
    #  [True, True]]
    # compiled:
    # [[True, False, False]
    #  [True, False, False]]
    # because pre-softmax we get
    # [[1.5, 1, 1]
    #  [1.5, 1, 1]]
    # instead of
    # [[0.5, 1, 1]
    #  [0.5, 1, 1]]
    # Because agg1 = True is stored on the BOS token position
    sel2 = rasp.Select(agg1, agg1, lambda k, q: k or q)

    # RASP: [1, 0.5]
    # compiled
    # [1, 1, 1]
    program = rasp.numerical(
        rasp.Aggregate(sel2, rasp.numerical(not_a), default=1))
    expected_output = [1, 0.5]

    # RASP program gives the correct output
    program_output = program(test_input)
    np.testing.assert_allclose(program_output, expected_output)

    extracted = rasp_to_graph.extract_rasp_graph(program)
    basis_inference.infer_bases(
        extracted.graph,
        extracted.sink,
        vocab,
        max_seq_len=max_seq_len,
    )
    expr_to_craft_graph.add_craft_components_to_rasp_graph(
        extracted.graph,
        bos_dir=bases.BasisDirection(_BOS_DIRECTION),
        one_dir=bases.BasisDirection(_ONE_DIRECTION),
    )
    model = craft_graph_to_model.craft_graph_to_model(extracted.graph,
                                                      extracted.sources)

    input_space = _make_input_space(vocab, max_seq_len)
    output_space = bases.VectorSpaceWithBasis(
        extracted.sink[nodes.OUTPUT_BASIS])

    test_input_vector = _embed_input(test_input, input_space)
    expected_output_vector = _embed_output(
        output_seq=expected_output,
        output_space=output_space,
        categorical_output=True)
    compiled_model_output = model.apply(test_input_vector).project(output_space)

    # Compiled craft model gives correct output
    self.assertVectorAllClose(
        tests_common.strip_bos_token(compiled_model_output),
        expected_output_vector)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/rasp_to_graph.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Converting a RaspExpr to a graph."""

import dataclasses
import queue
from typing import List

import networkx as nx
from tracr.compiler import nodes
from tracr.rasp import rasp

Node = nodes.Node
NodeID = nodes.NodeID


@dataclasses.dataclass
class ExtractRaspGraphOutput:
  graph: nx.DiGraph
  sink: Node  # the program's output.
  sources: List[Node]  # the primitive S-Ops.


def extract_rasp_graph(tip: rasp.SOp) -> ExtractRaspGraphOutput:
  """Converts a RASP program into a graph representation."""
  expr_queue = queue.Queue()
  graph = nx.DiGraph()
  sources: List[NodeID] = []

  def ensure_node(expr: rasp.RASPExpr) -> NodeID:
    """Finds or creates a graph node corresponding to expr; returns its ID."""
    node_id = expr.label
    if node_id not in graph:
      graph.add_node(node_id, **{nodes.ID: node_id, nodes.EXPR: expr})

    return node_id

  # Breadth-first search over the RASP expression graph.

  def visit_raspexpr(expr: rasp.RASPExpr):
    parent_id = ensure_node(expr)

    for child_expr in expr.children:
      expr_queue.put(child_expr)
      child_id = ensure_node(child_expr)
      graph.add_edge(child_id, parent_id)

    if not expr.children:
      sources.append(graph.nodes[parent_id])

  expr_queue.put(tip)
  sink = graph.nodes[ensure_node(tip)]
  while not expr_queue.empty():
    visit_raspexpr(expr_queue.get())

  return ExtractRaspGraphOutput(graph=graph, sink=sink, sources=sources)


==> anc/code/vendor/tracr/tracr/compiler/rasp_to_graph_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for compiler.rasp_to_graph."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.compiler import nodes
from tracr.compiler import rasp_to_graph
from tracr.rasp import rasp


class ExtractRaspGraphTest(parameterized.TestCase):

  def test_primitives_have_no_edges(self):
    tokens_graph = rasp_to_graph.extract_rasp_graph(rasp.tokens).graph
    self.assertEmpty(tokens_graph.edges)

    indices_graph = rasp_to_graph.extract_rasp_graph(rasp.indices).graph
    self.assertEmpty(indices_graph.edges)

    full_graph = rasp_to_graph.extract_rasp_graph(rasp.Full(1)).graph
    self.assertEmpty(full_graph.edges)

  def test_one_edge(self):
    program = rasp.Map(lambda x: x + 1, rasp.tokens)

    graph = rasp_to_graph.extract_rasp_graph(program).graph

    self.assertLen(graph.edges, 1)
    (u, v), = graph.edges
    self.assertEqual(graph.nodes[u][nodes.EXPR], rasp.tokens)
    self.assertEqual(graph.nodes[v][nodes.EXPR], program)

  def test_aggregate(self):
    program = rasp.Aggregate(
        rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
        rasp.indices,
    )

    extracted = rasp_to_graph.extract_rasp_graph(program)

    # Expected graph:
    #
    # indices \ --------
    #          \         \
    #           select -- program
    # tokens  /

    self.assertLen(extracted.graph.edges, 4)
    self.assertEqual(extracted.sink[nodes.EXPR], program)
    for source in extracted.sources:
      self.assertIn(
          source[nodes.EXPR],
          [rasp.tokens, rasp.indices],
      )


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/rasp_to_transformer_integration_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Integration tests for the full RASP -> transformer compilation."""

from absl.testing import absltest
from absl.testing import parameterized
import jax
import numpy as np
from tracr.compiler import compiling
from tracr.compiler import lib
from tracr.compiler import test_cases
from tracr.craft import tests_common
from tracr.rasp import rasp

_COMPILER_BOS = "rasp_to_transformer_integration_test_BOS"
_COMPILER_PAD = "rasp_to_transformer_integration_test_PAD"

# Force float32 precision on TPU, which otherwise defaults to float16.
jax.config.update("jax_default_matmul_precision", "float32")


class CompilerIntegrationTest(tests_common.VectorFnTestCase):

  def assertSequenceEqualWhenExpectedIsNotNone(self, actual_seq, expected_seq):
    for actual, expected in zip(actual_seq, expected_seq):
      if expected is not None and actual != expected:
        self.fail(
            f"{actual_seq} does not match (ignoring Nones) "
            f"expected_seq={expected_seq}"
        )

  @parameterized.named_parameters(
      dict(testcase_name="map", program=rasp.Map(lambda x: x + 1, rasp.tokens)),
      dict(
          testcase_name="sequence_map",
          program=rasp.SequenceMap(
              lambda x, y: x + y, rasp.tokens, rasp.indices
          ),
      ),
      dict(
          testcase_name="sequence_map_with_same_input",
          program=rasp.SequenceMap(
              lambda x, y: x + y, rasp.tokens, rasp.indices
          ),
      ),
      dict(
          testcase_name="select_aggregate",
          program=rasp.Aggregate(
              rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.EQ),
              rasp.Map(lambda x: 1, rasp.tokens),
          ),
      ),
  )
  def test_rasp_program_and_transformer_produce_same_output(self, program):
    vocab = {0, 1, 2}
    max_seq_len = 3
    assembled_model = compiling.compile_rasp_to_model(
        program, vocab, max_seq_len, compiler_bos=_COMPILER_BOS
    )

    test_outputs = {}
    rasp_outputs = {}
    for val in vocab:
      test_outputs[val] = assembled_model.apply([_COMPILER_BOS, val]).decoded[1]
      rasp_outputs[val] = program([val])[0]

    with self.subTest(val=0):
      self.assertEqual(test_outputs[0], rasp_outputs[0])
    with self.subTest(val=1):
      self.assertEqual(test_outputs[1], rasp_outputs[1])
    with self.subTest(val=2):
      self.assertEqual(test_outputs[2], rasp_outputs[2])

  @parameterized.named_parameters(*test_cases.TEST_CASES)
  def test_compiled_models_produce_expected_output(
      self, program, vocab, test_input, expected_output, max_seq_len, **kwargs
  ):
    del kwargs
    assembled_model = compiling.compile_rasp_to_model(
        program, vocab, max_seq_len, compiler_bos=_COMPILER_BOS
    )
    test_output = assembled_model.apply([_COMPILER_BOS] + test_input)

    if isinstance(expected_output[0], (int, float)):
      np.testing.assert_allclose(
          test_output.decoded[1:], expected_output, atol=1e-7, rtol=0.005
      )
    else:
      self.assertSequenceEqualWhenExpectedIsNotNone(
          test_output.decoded[1:], expected_output
      )

  @parameterized.named_parameters(*test_cases.CAUSAL_TEST_CASES)
  def test_compiled_causal_models_produce_expected_output(
      self, program, vocab, test_input, expected_output, max_seq_len, **kwargs
  ):
    del kwargs
    assembled_model = compiling.compile_rasp_to_model(
        program,
        vocab,
        max_seq_len,
        causal=True,
        compiler_bos=_COMPILER_BOS,
        compiler_pad=_COMPILER_PAD,
    )
    test_output = assembled_model.apply([_COMPILER_BOS] + test_input)

    if isinstance(expected_output[0], (int, float)):
      np.testing.assert_allclose(
          test_output.decoded[1:], expected_output, atol=1e-7, rtol=0.005
      )
    else:
      self.assertSequenceEqualWhenExpectedIsNotNone(
          test_output.decoded[1:], expected_output
      )

  @parameterized.named_parameters(*test_cases.UNSUPPORTED_TEST_CASES)
  def test_unsupported_programs_raise_exception(
      self, program, vocab, max_seq_len
  ):
    with self.assertRaises(NotImplementedError):
      compiling.compile_rasp_to_model(
          program,
          vocab,
          max_seq_len,
          causal=True,
          compiler_bos=_COMPILER_BOS,
          compiler_pad=_COMPILER_PAD,
      )

  @parameterized.named_parameters(
      dict(
          testcase_name="reverse_1",
          program=lib.make_reverse(rasp.tokens),
          vocab={"a", "b", "c", "d"},
          test_input=list("abcd"),
          expected_output=list("dcba"),
          max_seq_len=5,
      ),
      dict(
          testcase_name="reverse_2",
          program=lib.make_reverse(rasp.tokens),
          vocab={"a", "b", "c", "d"},
          test_input=list("abc"),
          expected_output=list("cba"),
          max_seq_len=5,
      ),
      dict(
          testcase_name="reverse_3",
          program=lib.make_reverse(rasp.tokens),
          vocab={"a", "b", "c", "d"},
          test_input=list("ad"),
          expected_output=list("da"),
          max_seq_len=5,
      ),
      dict(
          testcase_name="reverse_4",
          program=lib.make_reverse(rasp.tokens),
          vocab={"a", "b", "c", "d"},
          test_input=["c"],
          expected_output=["c"],
          max_seq_len=5,
      ),
      dict(
          testcase_name="length_categorical_1",
          program=rasp.categorical(lib.make_length()),
          vocab={"a", "b", "c", "d"},
          test_input=list("abc"),
          expected_output=[3, 3, 3],
          max_seq_len=5,
      ),
      dict(
          testcase_name="length_categorical_2",
          program=rasp.categorical(lib.make_length()),
          vocab={"a", "b", "c", "d"},
          test_input=list("ad"),
          expected_output=[2, 2],
          max_seq_len=5,
      ),
      dict(
          testcase_name="length_categorical_3",
          program=rasp.categorical(lib.make_length()),
          vocab={"a", "b", "c", "d"},
          test_input=["c"],
          expected_output=[1],
          max_seq_len=5,
      ),
      dict(
          testcase_name="length_numerical_1",
          program=rasp.numerical(lib.make_length()),
          vocab={"a", "b", "c", "d"},
          test_input=list("abc"),
          expected_output=[3, 3, 3],
          max_seq_len=5,
      ),
      dict(
          testcase_name="length_numerical_2",
          program=rasp.numerical(lib.make_length()),
          vocab={"a", "b", "c", "d"},
          test_input=list("ad"),
          expected_output=[2, 2],
          max_seq_len=5,
      ),
      dict(
          testcase_name="length_numerical_3",
          program=rasp.numerical(lib.make_length()),
          vocab={"a", "b", "c", "d"},
          test_input=["c"],
          expected_output=[1],
          max_seq_len=5,
      ),
  )
  def test_compiled_models_produce_expected_output_with_padding(
      self, program, vocab, test_input, expected_output, max_seq_len, **kwargs
  ):
    del kwargs
    assembled_model = compiling.compile_rasp_to_model(
        program,
        vocab,
        max_seq_len,
        compiler_bos=_COMPILER_BOS,
        compiler_pad=_COMPILER_PAD,
    )

    pad_len = max_seq_len - len(test_input)
    test_input = test_input + [_COMPILER_PAD] * pad_len
    test_input = [_COMPILER_BOS] + test_input
    test_output = assembled_model.apply(test_input)
    output = test_output.decoded
    output_len = len(output)
    output_stripped = test_output.decoded[1 : output_len - pad_len]

    self.assertEqual(output[0], _COMPILER_BOS)
    if isinstance(expected_output[0], (int, float)):
      np.testing.assert_allclose(
          output_stripped, expected_output, atol=1e-7, rtol=0.005
      )
    else:
      self.assertEqual(output_stripped, expected_output)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/compiler/test_cases.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""A set of RASP programs and input/output pairs used in integration tests."""

from tracr.compiler import lib
from tracr.rasp import rasp

UNIVERSAL_TEST_CASES = [
    dict(
        testcase_name="frac_prevs_1",
        program=lib.make_frac_prevs(rasp.tokens == "l"),
        vocab={"h", "e", "l", "o"},
        test_input=list("hello"),
        expected_output=[0.0, 0.0, 1 / 3, 1 / 2, 2 / 5],
        max_seq_len=5,
    ),
    dict(
        testcase_name="frac_prevs_2",
        program=lib.make_frac_prevs(rasp.tokens == "("),
        vocab={"a", "b", "c", "(", ")"},
        test_input=list("a()b(c))"),
        expected_output=[0.0, 1 / 2, 1 / 3, 1 / 4, 2 / 5, 2 / 6, 2 / 7, 2 / 8],
        max_seq_len=10,
    ),
    dict(
        testcase_name="frac_prevs_3",
        program=lib.make_frac_prevs(rasp.tokens == ")"),
        vocab={"a", "b", "c", "(", ")"},
        test_input=list("a()b(c))"),
        expected_output=[0.0, 0.0, 1 / 3, 1 / 4, 1 / 5, 1 / 6, 2 / 7, 3 / 8],
        max_seq_len=10,
    ),
    dict(
        testcase_name="shift_by_one",
        program=lib.shift_by(1, rasp.tokens),
        vocab={"a", "b", "c", "d"},
        test_input=list("abcd"),
        expected_output=[None, "a", "b", "c"],
        max_seq_len=5,
    ),
    dict(
        testcase_name="shift_by_two",
        program=lib.shift_by(2, rasp.tokens),
        vocab={"a", "b", "c", "d"},
        test_input=list("abcd"),
        expected_output=[None, None, "a", "b"],
        max_seq_len=5,
    ),
    dict(
        testcase_name="detect_pattern_a",
        program=lib.detect_pattern(rasp.tokens, "a"),
        vocab={"a", "b", "c", "d"},
        test_input=list("bacd"),
        expected_output=[False, True, False, False],
        max_seq_len=5,
    ),
    dict(
        testcase_name="detect_pattern_ab",
        program=lib.detect_pattern(rasp.tokens, "ab"),
        vocab={"a", "b"},
        test_input=list("aaba"),
        expected_output=[None, False, True, False],
        max_seq_len=5,
    ),
    dict(
        testcase_name="detect_pattern_ab_2",
        program=lib.detect_pattern(rasp.tokens, "ab"),
        vocab={"a", "b"},
        test_input=list("abaa"),
        expected_output=[None, True, False, False],
        max_seq_len=5,
    ),
    dict(
        testcase_name="detect_pattern_ab_3",
        program=lib.detect_pattern(rasp.tokens, "ab"),
        vocab={"a", "b"},
        test_input=list("aaaa"),
        expected_output=[None, False, False, False],
        max_seq_len=5,
    ),
    dict(
        testcase_name="detect_pattern_abc",
        program=lib.detect_pattern(rasp.tokens, "abc"),
        vocab={"a", "b", "c"},
        test_input=list("abcabc"),
        expected_output=[None, None, True, False, False, True],
        max_seq_len=6,
    ),
]

TEST_CASES = UNIVERSAL_TEST_CASES + [
    dict(
        testcase_name="reverse_1",
        program=lib.make_reverse(rasp.tokens),
        vocab={"a", "b", "c", "d"},
        test_input=list("abcd"),
        expected_output=list("dcba"),
        max_seq_len=5,
    ),
    dict(
        testcase_name="reverse_2",
        program=lib.make_reverse(rasp.tokens),
        vocab={"a", "b", "c", "d"},
        test_input=list("abc"),
        expected_output=list("cba"),
        max_seq_len=5,
    ),
    dict(
        testcase_name="reverse_3",
        program=lib.make_reverse(rasp.tokens),
        vocab={"a", "b", "c", "d"},
        test_input=list("ad"),
        expected_output=list("da"),
        max_seq_len=5,
    ),
    dict(
        testcase_name="reverse_4",
        program=lib.make_reverse(rasp.tokens),
        vocab={"a", "b", "c", "d"},
        test_input=["c"],
        expected_output=["c"],
        max_seq_len=5,
    ),
    dict(
        testcase_name="length_categorical_1",
        program=rasp.categorical(lib.make_length()),
        vocab={"a", "b", "c", "d"},
        test_input=list("abc"),
        expected_output=[3, 3, 3],
        max_seq_len=3,
    ),
    dict(
        testcase_name="length_categorical_2",
        program=rasp.categorical(lib.make_length()),
        vocab={"a", "b", "c", "d"},
        test_input=list("ad"),
        expected_output=[2, 2],
        max_seq_len=3,
    ),
    dict(
        testcase_name="length_categorical_3",
        program=rasp.categorical(lib.make_length()),
        vocab={"a", "b", "c", "d"},
        test_input=["c"],
        expected_output=[1],
        max_seq_len=3,
    ),
    dict(
        testcase_name="length_numerical_1",
        program=rasp.numerical(lib.make_length()),
        vocab={"a", "b", "c", "d"},
        test_input=list("abc"),
        expected_output=[3, 3, 3],
        max_seq_len=3,
    ),
    dict(
        testcase_name="length_numerical_2",
        program=rasp.numerical(lib.make_length()),
        vocab={"a", "b", "c", "d"},
        test_input=list("ad"),
        expected_output=[2, 2],
        max_seq_len=3,
    ),
    dict(
        testcase_name="length_numerical_3",
        program=rasp.numerical(lib.make_length()),
        vocab={"a", "b", "c", "d"},
        test_input=["c"],
        expected_output=[1],
        max_seq_len=3,
    ),
    dict(
        testcase_name="pair_balance_1",
        program=lib.make_pair_balance(rasp.tokens, "(", ")"),
        vocab={"a", "b", "c", "(", ")"},
        test_input=list("a()b(c))"),
        expected_output=[0.0, 1 / 2, 0.0, 0.0, 1 / 5, 1 / 6, 0.0, -1 / 8],
        max_seq_len=10,
    ),
    dict(
        testcase_name="shuffle_dyck2_1",
        program=lib.make_shuffle_dyck(pairs=["()", "{}"]),
        vocab={"(", ")", "{", "}"},
        test_input=list("({)}"),
        expected_output=[1, 1, 1, 1],
        max_seq_len=5,
    ),
    dict(
        testcase_name="shuffle_dyck2_2",
        program=lib.make_shuffle_dyck(pairs=["()", "{}"]),
        vocab={"(", ")", "{", "}"},
        test_input=list("(){)}"),
        expected_output=[0, 0, 0, 0, 0],
        max_seq_len=5,
    ),
    dict(
        testcase_name="shuffle_dyck2_3",
        program=lib.make_shuffle_dyck(pairs=["()", "{}"]),
        vocab={"(", ")", "{", "}"},
        test_input=list("{}("),
        expected_output=[0, 0, 0],
        max_seq_len=5,
    ),
    dict(
        testcase_name="shuffle_dyck3_1",
        program=lib.make_shuffle_dyck(pairs=["()", "{}", "[]"]),
        vocab={"(", ")", "{", "}", "[", "]"},
        test_input=list("({)[}]"),
        expected_output=[1, 1, 1, 1, 1, 1],
        max_seq_len=6,
    ),
    dict(
        testcase_name="shuffle_dyck3_2",
        program=lib.make_shuffle_dyck(pairs=["()", "{}", "[]"]),
        vocab={"(", ")", "{", "}", "[", "]"},
        test_input=list("(){)}"),
        expected_output=[0, 0, 0, 0, 0],
        max_seq_len=6,
    ),
    dict(
        testcase_name="shuffle_dyck3_3",
        program=lib.make_shuffle_dyck(pairs=["()", "{}", "[]"]),
        vocab={"(", ")", "{", "}", "[", "]"},
        test_input=list("{}[(]"),
        expected_output=[0, 0, 0, 0, 0],
        max_seq_len=6,
    ),
    dict(
        testcase_name="hist",
        program=lib.make_hist(),
        vocab={"a", "b", "c", "d"},
        test_input=list("abac"),
        expected_output=[2, 1, 2, 1],
        max_seq_len=5,
    ),
    dict(
        testcase_name="sort_unique_1",
        program=lib.make_sort_unique(vals=rasp.tokens, keys=rasp.tokens),
        vocab={1, 2, 3, 4},
        test_input=[2, 4, 3, 1],
        expected_output=[1, 2, 3, 4],
        max_seq_len=5,
    ),
    dict(
        testcase_name="sort_unique_2",
        program=lib.make_sort_unique(vals=rasp.tokens, keys=1 - rasp.indices),
        vocab={"a", "b", "c", "d"},
        test_input=list("abcd"),
        expected_output=["d", "c", "b", "a"],
        max_seq_len=5,
    ),
    dict(
        testcase_name="sort_1",
        program=lib.make_sort(
            vals=rasp.tokens, keys=rasp.tokens, max_seq_len=5, min_key=1
        ),
        vocab={1, 2, 3, 4},
        test_input=[2, 4, 3, 1],
        expected_output=[1, 2, 3, 4],
        max_seq_len=5,
    ),
    dict(
        testcase_name="sort_2",
        program=lib.make_sort(
            vals=rasp.tokens, keys=1 - rasp.indices, max_seq_len=5, min_key=1
        ),
        vocab={"a", "b", "c", "d"},
        test_input=list("abcd"),
        expected_output=["d", "c", "b", "a"],
        max_seq_len=5,
    ),
    dict(
        testcase_name="sort_3",
        program=lib.make_sort(
            vals=rasp.tokens, keys=rasp.tokens, max_seq_len=5, min_key=1
        ),
        vocab={1, 2, 3, 4},
        test_input=[2, 4, 1, 2],
        expected_output=[1, 2, 2, 4],
        max_seq_len=5,
    ),
    dict(
        testcase_name="sort_freq",
        program=lib.make_sort_freq(max_seq_len=5),
        vocab={1, 2, 3, 4},
        test_input=[2, 4, 2, 1],
        expected_output=[2, 2, 4, 1],
        max_seq_len=5,
    ),
    dict(
        testcase_name="make_count_less_freq_categorical_1",
        program=lib.make_count_less_freq(n=2),
        vocab={"a", "b", "c", "d"},
        test_input=["a", "a", "a", "b", "b", "c"],
        expected_output=[3, 3, 3, 3, 3, 3],
        max_seq_len=6,
    ),
    dict(
        testcase_name="make_count_less_freq_categorical_2",
        program=lib.make_count_less_freq(n=2),
        vocab={"a", "b", "c", "d"},
        test_input=["a", "a", "c", "b", "b", "c"],
        expected_output=[6, 6, 6, 6, 6, 6],
        max_seq_len=6,
    ),
    dict(
        testcase_name="make_count_less_freq_numerical_1",
        program=rasp.numerical(lib.make_count_less_freq(n=2)),
        vocab={"a", "b", "c", "d"},
        test_input=["a", "a", "a", "b", "b", "c"],
        expected_output=[3, 3, 3, 3, 3, 3],
        max_seq_len=6,
    ),
    dict(
        testcase_name="make_count_less_freq_numerical_2",
        program=rasp.numerical(lib.make_count_less_freq(n=2)),
        vocab={"a", "b", "c", "d"},
        test_input=["a", "a", "c", "b", "b", "c"],
        expected_output=[6, 6, 6, 6, 6, 6],
        max_seq_len=6,
    ),
    dict(
        testcase_name="make_count_1",
        program=lib.make_count(rasp.tokens, "a"),
        vocab={"a", "b", "c"},
        test_input=["a", "a", "a", "b", "b", "c"],
        expected_output=[3, 3, 3, 3, 3, 3],
        max_seq_len=8,
    ),
    dict(
        testcase_name="make_count_2",
        program=lib.make_count(rasp.tokens, "a"),
        vocab={"a", "b", "c"},
        test_input=["c", "a", "b", "c"],
        expected_output=[1, 1, 1, 1],
        max_seq_len=8,
    ),
    dict(
        testcase_name="make_count_3",
        program=lib.make_count(rasp.tokens, "a"),
        vocab={"a", "b", "c"},
        test_input=["b", "b", "c"],
        expected_output=[0, 0, 0],
        max_seq_len=8,
    ),
    dict(
        testcase_name="make_nary_sequencemap_1",
        program=lib.make_nary_sequencemap(
            lambda x, y, z: x + y - z, rasp.tokens, rasp.tokens, rasp.indices
        ),
        vocab={1, 2, 3},
        test_input=[1, 2, 3],
        expected_output=[2, 3, 4],
        max_seq_len=5,
    ),
    dict(
        testcase_name="make_nary_sequencemap_2",
        program=lib.make_nary_sequencemap(
            lambda x, y, z: x * y / z, rasp.indices, rasp.indices, rasp.tokens
        ),
        vocab={1, 2, 3},
        test_input=[1, 2, 3],
        expected_output=[0, 1 / 2, 4 / 3],
        max_seq_len=3,
    ),
]

# make_nary_sequencemap(f, *sops)

CAUSAL_TEST_CASES = UNIVERSAL_TEST_CASES + [
    dict(
        testcase_name="selector_width",
        program=rasp.SelectorWidth(
            rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE)
        ),
        vocab={"a", "b", "c", "d"},
        test_input=list("abcd"),
        expected_output=[1, 2, 3, 4],
        max_seq_len=5,
    ),
]


# Programs using features that are currently not supported by Tracr and that
# cause the compiler to throw NotImplementerError.
UNSUPPORTED_TEST_CASES = [
    dict(
        testcase_name="numerical_categorical_aggregate",
        program=rasp.Aggregate(
            rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE),
            rasp.numerical(rasp.Map(lambda x: x, rasp.tokens)),
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="categorical_numerical_aggregate",
        program=rasp.numerical(
            rasp.Aggregate(
                rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE),
                rasp.tokens,
            ),
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="numerical_numerical_aggregate",
        program=rasp.numerical(
            rasp.Aggregate(
                rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE),
                rasp.numerical(rasp.Map(lambda x: x, rasp.tokens)),
                default=0
            ),
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="aggregate_with_not_None_default",
        program=rasp.numerical(
            rasp.Aggregate(
                rasp.Select(rasp.indices, rasp.indices, rasp.Comparison.EQ),
                rasp.tokens,
                default=1
            ),
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="numerical_selector",
        program=rasp.SelectorWidth(
            rasp.Select(
                rasp.numerical(rasp.Map(lambda x: x, rasp.tokens)),
                rasp.numerical(rasp.Map(lambda x: x, rasp.tokens)),
                rasp.Comparison.LT,
            )
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="numerical_SequenceMap",
        program=rasp.numerical(
            rasp.SequenceMap(
                lambda x, y: x + y,
                rasp.numerical(rasp.Map(lambda x: x, rasp.indices)),
                rasp.numerical(rasp.Map(lambda x: x, rasp.tokens)),
            )
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="categorical_LinearSequenceMap",
        program=rasp.categorical(
            rasp.LinearSequenceMap(
                rasp.categorical(rasp.indices),
                rasp.categorical(rasp.tokens),
                1,
                1,
            )
        ),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="numerical_tokens",
        program=rasp.numerical(rasp.tokens),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
    dict(
        testcase_name="numerical_indices",
        program=rasp.numerical(rasp.indices),
        vocab={1, 2, 3},
        max_seq_len=5,
    ),
]


==> anc/code/vendor/tracr/tracr/compiler/validating.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""RASP Evaluator which applies causal masks to selectors."""

import dataclasses
import queue
from typing import Sequence, Union

from tracr.rasp import rasp


@dataclasses.dataclass
class TracrUnsupportedExpr:
  """An uncompilable expression and the reason it's not compilable."""

  expr: rasp.RASPExpr
  reason: str


def _static_validate_expr(expr: rasp.RASPExpr) -> TracrUnsupportedExpr | None:
  """Returns TracrUnsupportedExpr if `expr` is not supported by Tracr."""
  if isinstance(expr, rasp.TokensType) and rasp.is_numerical(expr):
    return TracrUnsupportedExpr(
        expr=expr, reason="tokens should always be categorical."
    )
  if isinstance(expr, rasp.IndicesType) and rasp.is_numerical(expr):
    return TracrUnsupportedExpr(
        expr=expr, reason="tokens should always be categorical."
    )

  if isinstance(expr, rasp.Select):
    if not rasp.is_categorical(expr.keys):
      return TracrUnsupportedExpr(
          expr=expr,
          reason="Select keys must be categorical.",
      )
    if not rasp.is_categorical(expr.queries):
      return TracrUnsupportedExpr(
          expr=expr,
          reason="Select queries must be categorical.",
      )

  if isinstance(expr, rasp.Aggregate):
    if rasp.get_encoding(expr) != rasp.get_encoding(expr.sop):
      return TracrUnsupportedExpr(
          expr=expr,
          reason=(
              "An aggregate's output encoding must match its input encoding."
              f" Input: {rasp.get_encoding(expr)}  "
              f" Output: {rasp.get_encoding(expr.sop)}  "
          ),
      )

    if rasp.is_categorical(expr) and expr.default is not None:
      return TracrUnsupportedExpr(
          expr=expr,
          reason="Categorical aggregate only supports None as default value.",
      )
    if rasp.is_numerical(expr) and expr.default != 0:
      return TracrUnsupportedExpr(
          expr=expr,
          reason="Numerical aggregate only supports 0 as default value.",
      )

  if isinstance(expr, rasp.SequenceMap):
    if not isinstance(expr, rasp.LinearSequenceMap) and not all(
        rasp.is_categorical(x) for x in (expr.fst, expr.snd, expr)
    ):
      return TracrUnsupportedExpr(
          expr=expr,
          reason=(
              "(Non-linear) SequenceMap only supports categorical"
              " inputs/outputs."
          ),
      )

    if isinstance(expr, rasp.LinearSequenceMap) and not all(
        rasp.is_numerical(x) for x in (expr.fst, expr.snd, expr)
    ):
      return TracrUnsupportedExpr(
          expr=expr,
          reason="LinearSequenceMap only supports numerical inputs/outputs.",
      )


class DynamicValidationEvaluator(rasp.DefaultRASPEvaluator):
  """Evaluates RASP program but raises exceptions to anticipate compiler issues.

  Most features not supported by Tracr are specific input/output types for
  some SOp types and can be checked statically. For example, Tracr does not
  support Aggregate operations with different input and output encodings
  (instead, explicit conversion via a Map is required).

  There are some specific aggregate operations that are not supported and have
  to be checked dynamically. For example, Tracr does not support categorical
  Aggregate operations that require non-trival aggregation (eg, averaging
  tokens instead of moving tokens).
  """

  def __init__(self):
    self.unsupported_exprs = []
    super().__init__()

  def evaluate(
      self, expr: rasp.RASPExpr, xs: Sequence[rasp.Value]
  ) -> Union[Sequence[rasp.Value], rasp.SelectorValue]:
    out = super().evaluate(expr, xs)

    if isinstance(expr, rasp.Aggregate):
      # We support compiling programs which use Aggregates to move a single
      # categorical value to another position, ie when the attention pattern is
      # 1 in one place and 0 otherwise. However, if the attention pattern has
      # two or more 1s attending to different tokens that have to be aggregated
      # the compiled model will silently give incorrect outputs. We don't have
      # a way to do this statically so we have to check this at runtime.

      agg_in = expr.sop(xs)
      if (
          # The easiest way to satisfy this is to have a selector of width 1
          rasp.is_categorical(expr)
          and not set(out).issubset(set(agg_in) | {None})
      ):
        self.unsupported_exprs.append(
            TracrUnsupportedExpr(
                expr=expr,
                reason=(
                    "Categorical aggregate does not support Selectors with"
                    " width > 1 that require aggregation (eg. averaging)."
                ),
            )
        )
      if rasp.is_numerical(expr) and not set(agg_in).issubset({0, 1}):
        self.unsupported_exprs.append(
            TracrUnsupportedExpr(
                expr=expr,
                reason=(
                    "Numerical aggregate only supports binary inputs 0, 1. But"
                    f" got {set(agg_in)}."
                ),
            )
        )

    return out


def static_validate(program: rasp.RASPExpr) -> list[TracrUnsupportedExpr]:
  """Performs static checks to see if `program` can be compiled.

  Args:
    program: RASP program to validate

  Returns:
    list of all unsupported subexpressions detectable statically.
  """
  expr_queue = queue.Queue()
  unsupported_exprs = []
  visited_exprs = set()

  # Breadth-first search over the RASP expression graph.
  def visit_raspexpr(expr: rasp.RASPExpr):
    visited_exprs.add(expr.name)
    unsupported_expr = _static_validate_expr(expr)
    if unsupported_expr:
      unsupported_exprs.append(unsupported_expr)

    for child_expr in expr.children:
      if child_expr.name not in visited_exprs:
        expr_queue.put(child_expr)

  expr_queue.put(program)
  while not expr_queue.empty():
    visit_raspexpr(expr_queue.get())

  return unsupported_exprs


def dynamic_validate(
    program: rasp.RASPExpr, xs: Sequence[rasp.Value] | None = None
) -> list[TracrUnsupportedExpr]:
  """Checks if `program` can be compiled for input `xs`.

  Args:
    program: RASP program to validate
    xs: Input sequence to use for dynamic compiler check. If None, only do
      static checks.

  Returns:
    list of all unsupported expressions according to the dynamic validation
  """
  validation_evaluator = DynamicValidationEvaluator()
  validation_evaluator.evaluate(expr=program, xs=xs)
  return validation_evaluator.unsupported_exprs


def validate(
    program: rasp.RASPExpr, xs: Sequence[rasp.Value] | None = None
) -> list[TracrUnsupportedExpr]:
  """Checks if `program` can be compiled for input `xs`.

  Args:
    program: RASP program to validate
    xs: Input sequence to use for dynamic compiler check. If None, only do
      static checks.

  Returns:
    list of all unsupported expressions
  """
  static_unsupported = static_validate(program)
  if xs is not None:
    dynamic_unsupported = dynamic_validate(program, xs)
    return static_unsupported + dynamic_unsupported
  return static_unsupported


==> anc/code/vendor/tracr/tracr/compiler/validating_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for compiler.compilable_evaluator."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.compiler import test_cases
from tracr.compiler import validating
from tracr.rasp import rasp


class ValidationEvaluatorTest(parameterized.TestCase):

  @parameterized.named_parameters(test_cases.TEST_CASES)
  def test_supported_programs_pass_validation(
      self,
      program,
      test_input,
      **kwargs,
  ):
    del kwargs
    validation_result = validating.validate(program, test_input)
    self.assertEmpty(validation_result)

  @parameterized.named_parameters(test_cases.UNSUPPORTED_TEST_CASES)
  def test_unsupported_programs_fail_validation(
      self,
      program,
      vocab,
      **kwargs,
  ):
    del kwargs
    test_input = sorted(list(vocab))
    validation_result = validating.validate(program, test_input)
    self.assertNotEmpty(validation_result)

  @parameterized.named_parameters(
      dict(
          testcase_name="mean",
          program=rasp.Aggregate(
              rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE),
              rasp.tokens,
          ),
          test_input=[1, 2, 3, 4],
      ),
      dict(
          testcase_name="prev_mean",
          program=rasp.Aggregate(
              rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.LEQ),
              rasp.tokens,
          ),
          test_input=[1, 2, 3, 4],
      ),
  )
  def test_dynamic_failure_cases_fail_validation(
      self,
      program,
      test_input,
  ):
    # Dynamic test cases are not in the general test case suite because they are
    # not caught at compile time.
    validation_result = validating.validate(program, test_input)
    self.assertNotEmpty(validation_result)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/craft/bases.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Vectors and bases."""

import dataclasses
import functools
from typing import Dict, Iterable, Optional, Sequence, Set, Union

import numpy as np


Name = Union[int, str]
Value = Union[int, float, bool, str, tuple]


@dataclasses.dataclass(frozen=True)
class BasisDirection:
  """Represents a basis direction (no magnitude) in a vector space.

  Attributes:
    name: a unique name for this direction.
    value: used to hold a value one-hot-encoded by this direction. e.g.,
      [BasisDirection("vs_1", True), BasisDirection("vs_1", False)] would be
      basis directions of a subspace called "vs_1" which one-hot-encodes the
      values True and False. If provided, considered part of the name for the
      purpose of disambiguating directions.
  """

  name: Name
  value: Optional[Value] = None

  def __str__(self):
    if self.value is None:
      return str(self.name)
    return f"{self.name}:{self.value}"

  def __lt__(self, other: "BasisDirection") -> bool:
    try:
      return (self.name, self.value) < (other.name, other.value)
    except TypeError:
      return str(self) < str(other)

  def __eq__(self, other):
    return (self.name, self.value) == (other.name, other.value)


@dataclasses.dataclass
class VectorInBasis:
  """A vector (or array of vectors) in a given basis.

  When magnitudes are 1-d, this is a vector.
  When magnitudes are (n+1)-d, this is an array of vectors,
  where the -1th dimension is the basis dimension.

  basis_is_sorted should remain False unless the basis is known to be ordered
  """

  basis_directions: Sequence[BasisDirection]
  magnitudes: np.ndarray
  _basis_is_sorted: bool = False

  def __post_init__(self):
    """Sort basis directions."""
    if len(self.basis_directions) != self.magnitudes.shape[-1]:
      raise ValueError(
          "Last dimension of magnitudes must be the same as number "
          f"of basis directions. Was {len(self.basis_directions)} "
          f"and {self.magnitudes.shape[-1]}."
      )

    if not self._basis_is_sorted:
      sort_idx = np.argsort(self.basis_directions)
      self.basis_directions = [self.basis_directions[i] for i in sort_idx]
      self.magnitudes = np.take(self.magnitudes, sort_idx, -1)
      self._basis_is_sorted = True

  @functools.cached_property
  def basis_set(self) -> Set[BasisDirection]:
    """basis_directions stored in a set for faster lookups."""
    return set(self.basis_directions)

  @functools.cached_property
  def index_by_direction(self) -> Dict[BasisDirection, int]:
    """Dictionary mapping Basis Directions to their index in self.basis_directions."""
    return {
        direction: index
        for index, direction in enumerate(self.basis_directions)
    }

  def __add__(self, other: "VectorInBasis") -> "VectorInBasis":
    if self.basis_directions != other.basis_directions:
      raise TypeError(f"Adding incompatible bases: {self} + {other}")
    magnitudes = self.magnitudes + other.magnitudes
    return self.copy_with_new_magnitudes(magnitudes)

  def __radd__(self, other: "VectorInBasis") -> "VectorInBasis":
    if self.basis_directions != other.basis_directions:
      raise TypeError(f"Adding incompatible bases: {other} + {self}")
    return self + other

  def __sub__(self, other: "VectorInBasis") -> "VectorInBasis":
    if self.basis_directions != other.basis_directions:
      raise TypeError(f"Subtracting incompatible bases: {self} - {other}")
    magnitudes = self.magnitudes - other.magnitudes
    return self.copy_with_new_magnitudes(magnitudes)

  def __rsub__(self, other: "VectorInBasis") -> "VectorInBasis":
    if self.basis_directions != other.basis_directions:
      raise TypeError(f"Subtracting incompatible bases: {other} - {self}")
    magnitudes = other.magnitudes - self.magnitudes
    return self.copy_with_new_magnitudes(magnitudes)

  def __mul__(self, scalar: float) -> "VectorInBasis":
    return self.copy_with_new_magnitudes(self.magnitudes * scalar)

  def __rmul__(self, scalar: float) -> "VectorInBasis":
    return self * scalar

  def __truediv__(self, scalar: float) -> "VectorInBasis":
    return self.copy_with_new_magnitudes(self.magnitudes / scalar)

  def __neg__(self) -> "VectorInBasis":
    return (-1) * self

  def __eq__(self, other: "VectorInBasis") -> bool:
    return (
        (self.basis_directions == other.basis_directions)
        and (self.magnitudes.shape == other.magnitudes.shape)
        and (np.all(self.magnitudes == other.magnitudes))
    )

  @classmethod
  def sum(cls, vectors: Sequence["VectorInBasis"]) -> "VectorInBasis":
    return vectors[0].copy_with_new_magnitudes(
        np.sum([x.magnitudes for x in vectors], axis=0)
    )

  @classmethod
  def stack(
      cls, vectors: Sequence["VectorInBasis"], axis: int = 0
  ) -> "VectorInBasis":
    for v in vectors[1:]:
      if v.basis_directions != vectors[0].basis_directions:
        raise TypeError(f"Stacking incompatible bases: {vectors[0]} + {v}")
    return vectors[0].copy_with_new_magnitudes(
        np.stack([v.magnitudes for v in vectors], axis=axis)
    )

  def project(
      self,
      basis_container: Union["VectorSpaceWithBasis", Sequence[BasisDirection]],
  ) -> "VectorInBasis":
    """Projects to the basis."""
    if isinstance(basis_container, VectorSpaceWithBasis):
      basis_directions = basis_container.basis
    else:
      basis_directions = basis_container
    components = []

    index_by_direction = self.index_by_direction
    for direction in basis_directions:
      if direction in self.basis_set:
        components.append(self.magnitudes[..., index_by_direction[direction]])
      else:
        components.append(np.zeros_like(self.magnitudes[..., 0]))
    if isinstance(basis_container, VectorSpaceWithBasis):
      # If VectorSpaceWithBasis, we can use efficiently construct the vector
      # in the vector spece's basis
      return basis_container.make_vector(np.stack(components, axis=-1))
    else:
      # Otherwise, we have to construct the vector from scratch
      return VectorInBasis(
          list(basis_container),
          np.stack(components, axis=-1),
          _basis_is_sorted=True,
      )

  def add_directions(self, vector: "VectorInBasis") -> "VectorInBasis":
    """Equivalent to self += vector.project(self.basis), but more efficient."""
    new_magnitudes = np.array(self.magnitudes)
    for idx, basis in enumerate(vector.basis_directions):
      new_magnitudes[..., self.index_by_direction[basis]] += vector.magnitudes[
          ..., idx
      ]
    return self.copy_with_new_magnitudes(new_magnitudes)

  def copy_with_new_magnitudes(
      self, new_magnitudes: np.ndarray
  ) -> "VectorInBasis":
    """Returns a new VectorInBasis object from this with update magnitudes.

    Maintains any cached attributes we have computed prior

    Args:
      new_magnitudes: numpy array of new magnitudes.
    """
    vect = VectorInBasis(
        list(self.basis_directions), new_magnitudes, _basis_is_sorted=True
    )
    if "basis_set" in vars(self):
      # We have already computed basis_set, so we keep it in the copy
      vect.basis_set = self.basis_set
    if "index_by_direction" in vars(self):
      # We have already computed index_by_direction, so keep it in the copy
      vect.index_by_direction = self.index_by_direction
    return vect


@dataclasses.dataclass
class VectorSpaceWithBasis:
  """A vector subspace in a given basis."""

  basis: Sequence[BasisDirection]

  def __post_init__(self):
    """Keep basis directions sorted."""
    self.basis = sorted(self.basis)

  def make_vector(self, magnitudes: np.ndarray) -> VectorInBasis:
    """Creates a VectorInBasis from our basis and provided magnitudes."""
    return VectorInBasis(
        list(self.basis), magnitudes=magnitudes, _basis_is_sorted=True
    )

  @property
  def num_dims(self) -> int:
    return len(self.basis)

  @functools.cached_property
  def basis_set(self):
    return set(self.basis)

  @functools.cached_property
  def index_by_direction(self):
    return {direction: index for index, direction in enumerate(self.basis)}

  def __contains__(self, item: Union[VectorInBasis, BasisDirection]) -> bool:
    if isinstance(item, BasisDirection):
      return item in self.basis_set
    # item is a VectorInBasis, and its basis is sorted
    # So, it's enough to compare the lists
    return self.basis == item.basis_directions

  def issubspace(self, other: "VectorSpaceWithBasis") -> bool:
    return self.basis_set.issubset(other.basis_set)

  def basis_vectors(self) -> Sequence[VectorInBasis]:
    basis_vector_magnitudes = list(np.eye(self.num_dims))
    return [self.make_vector(m) for m in basis_vector_magnitudes]

  def vector_from_basis_direction(
      self, basis_direction: BasisDirection
  ) -> VectorInBasis:
    i = self.index_by_direction[basis_direction]
    return self.make_vector(np.eye(self.num_dims)[i])

  def null_vector(self) -> VectorInBasis:
    return self.make_vector(np.zeros(self.num_dims))

  @classmethod
  def from_names(cls, names: Sequence[Name]) -> "VectorSpaceWithBasis":
    """Creates a VectorSpace from a list of names for its basis directions."""
    return cls([BasisDirection(n) for n in names])

  @classmethod
  def from_values(
      cls,
      name: Name,
      values: Iterable[Value],
  ) -> "VectorSpaceWithBasis":
    """Creates a VectorSpace from a list of values for its basis directions."""
    return cls([BasisDirection(name, v) for v in values])


def direct_sum(*vs: VectorSpaceWithBasis) -> VectorSpaceWithBasis:
  """Create a direct sum of the vector spaces.

  Assumes the basis elements of all input vector spaces are
  orthogonal to each other. Maintains the order of the bases.

  Args:
    *vs: the vector spaces to sum.

  Returns:
    the combined vector space.

  Raises:
    Value error in case of overlapping bases.
  """
  # Take the union of all the bases:
  total_basis = sum([v.basis for v in vs], [])

  if len(total_basis) != len(set(total_basis)):
    raise ValueError("Overlapping bases!")

  return VectorSpaceWithBasis(total_basis)


def join_vector_spaces(*vs: VectorSpaceWithBasis) -> VectorSpaceWithBasis:
  """Joins a set of vector spaces allowing them to overlap.

  Assumes the basis elements of all input vector spaces are
  orthogonal to each other. Does not maintain the order of the bases but
  sorts them.

  Args:
    *vs: the vector spaces to sum.

  Returns:
    the combined vector space.
  """
  # Take the union of all the bases:
  total_basis = list(set().union(*[set(v.basis) for v in vs]))
  total_basis = sorted(total_basis)
  return VectorSpaceWithBasis(total_basis)


def ensure_dims(
    vs: VectorSpaceWithBasis,
    num_dims: int,
    name: str = "vector space",
) -> None:
  """Raises ValueError if vs has the wrong number of dimensions."""
  if vs.num_dims != num_dims:
    raise ValueError(
        f"{name} must have num_dims={num_dims}, "
        f"but got {vs.num_dims}: {vs.basis}"
    )


==> anc/code/vendor/tracr/tracr/craft/bases_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for bases."""

from absl.testing import absltest
import numpy as np
from tracr.craft import bases
from tracr.craft import tests_common


class VectorInBasisTest(tests_common.VectorFnTestCase):

  def test_shape_mismatch_raises_value_error(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    regex = (
        r"^.*Last dimension of magnitudes must be the same as number of "
        r"basis directions.*$"
    )
    with self.assertRaisesRegex(ValueError, regex):
      bases.VectorInBasis(vs1.basis, np.array([1, 2, 3, 4]))
    with self.assertRaisesRegex(ValueError, regex):
      bases.VectorInBasis(vs1.basis, np.array([[0, 1, 2, 3], [1, 2, 3, 4]]))

  def test_equal(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    v1 = bases.VectorInBasis(vs1.basis, np.array([1, 2, 3, 4]))
    v2 = bases.VectorInBasis(vs1.basis, np.array([1, 2, 3, 4]))
    self.assertEqual(v1, v2)
    self.assertEqual(v2, v1)
    v3 = bases.VectorInBasis(vs1.basis, np.array([[0, 1, 2, 3], [1, 2, 3, 4]]))
    v4 = bases.VectorInBasis(vs1.basis, np.array([[0, 1, 2, 3], [1, 2, 3, 4]]))
    self.assertEqual(v3, v4)
    self.assertEqual(v4, v3)
    v5 = bases.VectorInBasis(vs1.basis, np.array([1, 2, 3, 4]))
    v6 = bases.VectorInBasis(vs1.basis, np.array([1, 1, 1, 1]))
    self.assertNotEqual(v5, v6)
    self.assertNotEqual(v6, v5)
    v7 = bases.VectorInBasis(vs1.basis, np.array([1, 2, 3, 4]))
    v8 = bases.VectorInBasis(vs1.basis, np.array([[1, 2, 3, 4], [1, 1, 1, 1]]))
    self.assertNotEqual(v7, v8)
    self.assertNotEqual(v8, v7)
    vs2 = bases.VectorSpaceWithBasis.from_names(["e", "f", "g", "h"])
    v9 = bases.VectorInBasis(vs1.basis, np.array([1, 2, 3, 4]))
    v10 = bases.VectorInBasis(vs2.basis, np.array([1, 2, 3, 4]))
    self.assertNotEqual(v9, v10)
    self.assertNotEqual(v10, v9)

  def test_dunders(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c"])
    v = bases.VectorInBasis(vs1.basis, np.array([0, 1, 2]))
    three = bases.VectorInBasis(vs1.basis, np.array([3, 3, 3]))
    five = bases.VectorInBasis(vs1.basis, np.array([5, 5, 5]))
    v_times_5 = bases.VectorInBasis(vs1.basis, np.array([0, 5, 10]))
    self.assertEqual(5 * v, v_times_5)
    self.assertEqual(v * 5, v_times_5)
    self.assertEqual(5.0 * v, v_times_5)
    self.assertEqual(v * 5.0, v_times_5)
    v_by_2 = bases.VectorInBasis(vs1.basis, np.array([0, 0.5, 1]))
    self.assertEqual(v / 2, v_by_2)
    self.assertEqual(v / 2.0, v_by_2)
    self.assertEqual(1 / 2 * v, v_by_2)
    v_plus_3 = bases.VectorInBasis(vs1.basis, np.array([3, 4, 5]))
    self.assertEqual(v + three, v_plus_3)
    self.assertEqual(three + v, v_plus_3)
    v_minus_5 = bases.VectorInBasis(vs1.basis, np.array([-5, -4, -3]))
    self.assertEqual(v - five, v_minus_5)
    minus_v = bases.VectorInBasis(vs1.basis, np.array([0, -1, -2]))
    self.assertEqual(-v, minus_v)

  def test_add_directions(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c"])
    expected = bases.VectorInBasis(vs1.basis, np.array([3, 4, 5]))
    v = bases.VectorInBasis(vs1.basis, np.array([0, 1, 2]))
    three = bases.VectorInBasis(vs1.basis, np.array([3, 3, 3]))
    shifted = v.add_directions(three)
    self.assertEqual(shifted, expected)


class ProjectionTest(tests_common.VectorFnTestCase):

  def test_direct_sum_produces_expected_result(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["d", "c"])
    vs3 = bases.VectorSpaceWithBasis.from_names(["a", "b", "d", "c"])
    self.assertEqual(bases.direct_sum(vs1, vs2), vs3)

  def test_join_vector_spaces_produces_expected_result(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["d", "c"])
    vs3 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    self.assertEqual(bases.join_vector_spaces(vs1, vs2), vs3)

    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["b", "d", "c"])
    vs3 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    self.assertEqual(bases.join_vector_spaces(vs1, vs2), vs3)

  def test_compare_vectors_with_differently_ordered_basis_vectors(self):
    basis1 = ["a", "b", "c", "d"]
    basis1 = [bases.BasisDirection(x) for x in basis1]
    basis2 = ["b", "d", "a", "c"]
    basis2 = [bases.BasisDirection(x) for x in basis2]
    vs1 = bases.VectorSpaceWithBasis(basis1)
    vs2 = bases.VectorSpaceWithBasis(basis2)
    v1 = bases.VectorInBasis(basis1, np.array([1, 2, 3, 4]))
    v2 = bases.VectorInBasis(basis2, np.array([2, 4, 1, 3]))
    self.assertEqual(v1, v2)
    self.assertEqual(v1 - v2, vs1.null_vector())
    self.assertEqual(v1 - v2, vs2.null_vector())
    self.assertEqual(v1 + v2, 2 * v2)
    self.assertIn(v1, vs1)
    self.assertIn(v1, vs2)
    self.assertIn(v2, vs1)
    self.assertIn(v2, vs2)

  def test_compare_vector_arrays_with_differently_ordered_basis_vectors(self):
    basis1 = ["a", "b", "c", "d"]
    basis1 = [bases.BasisDirection(x) for x in basis1]
    basis2 = ["b", "d", "a", "c"]
    basis2 = [bases.BasisDirection(x) for x in basis2]
    vs1 = bases.VectorSpaceWithBasis(basis1)
    vs2 = bases.VectorSpaceWithBasis(basis2)
    v1 = bases.VectorInBasis(basis1, np.array([[1, 2, 3, 4], [5, 6, 7, 8]]))
    v2 = bases.VectorInBasis(basis2, np.array([[2, 4, 1, 3], [6, 8, 5, 7]]))
    null_vec = bases.VectorInBasis.stack([vs1.null_vector(), vs2.null_vector()])
    self.assertEqual(v1, v2)
    self.assertEqual(v1 - v2, null_vec)
    self.assertEqual(v1 + v2, 2 * v2)
    self.assertIn(v1, vs1)
    self.assertIn(v1, vs2)
    self.assertIn(v2, vs1)
    self.assertIn(v2, vs2)

  def test_projection_to_larger_space(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    a1, b1 = vs1.basis_vectors()
    a2, b2, _, _ = vs2.basis_vectors()

    self.assertEqual(a1.project(vs2), a2)
    self.assertEqual(b1.project(vs2), b2)

  def test_projection_to_smaller_space(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a1, b1, c1, d1 = vs1.basis_vectors()
    a2, b2 = vs2.basis_vectors()

    self.assertEqual(a1.project(vs2), a2)
    self.assertEqual(b1.project(vs2), b2)
    self.assertEqual(c1.project(vs2), vs2.null_vector())
    self.assertEqual(d1.project(vs2), vs2.null_vector())


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/chamber/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/craft/chamber/categorical_attn.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Attention head for categorical inputs."""

from typing import Optional

from tracr.craft import bases
from tracr.craft import transformers
from tracr.craft import vectorspace_fns
from typing_extensions import Protocol


class QueryKeyToAttnLogit(Protocol):

  def __call__(self, query: bases.BasisDirection,
               key: bases.BasisDirection) -> bool:
    pass


def categorical_attn(
    query_space: bases.VectorSpaceWithBasis,
    key_space: bases.VectorSpaceWithBasis,
    value_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    bos_space: bases.VectorSpaceWithBasis,
    one_space: bases.VectorSpaceWithBasis,
    attn_fn: QueryKeyToAttnLogit,
    default_output: Optional[bases.VectorInBasis] = None,
    causal: bool = False,
    always_attend_to_bos: bool = False,
    use_bos_for_default_output: bool = True,
    softmax_coldness: float = 100.,
) -> transformers.AttentionHead:
  """Returns an attention head for categorical inputs.

  Assumes the existence of a beginning of sequence token and attends to it
  always with strength 0.5*softmax_coldness. This allows to implement an
  arbitrary default value for rows in the attention pattern that are all-zero.

  Attends to the BOS token if all other key-query pairs have zero attention.
  Hence, the first value in the value sequence will be the default output for
  such cases.

  Args:
    query_space: Vector space containing (categorical) query input.
    key_space: Vector space containing (categorical) key input.
    value_space: Vector space containing (numerical) value input.
    output_space: Vector space which will contain (numerical) output.
    bos_space: 1-d space used to identify the beginning of sequence token.
    one_space: 1-d space which contains 1 at every position.
    attn_fn: A selector function f(query, key) operating on the query/key basis
      directions that defines the attention pattern.
    default_output: Output to return if attention pattern is all zero.
    causal: If True, use masked attention.
    always_attend_to_bos: If True, always attend to the BOS token. If False,
      only attend to BOS when attending to nothing else.
    use_bos_for_default_output: If True, assume BOS is not in the value space
      and output a default value when attending to BOS. If False, assume BOS is
      in the value space, and map it to the output space like any other token.
    softmax_coldness: The inverse temperature of the softmax. Default value is
      high which makes the attention close to a hard maximum.
  """
  bases.ensure_dims(bos_space, num_dims=1, name="bos_space")
  bases.ensure_dims(one_space, num_dims=1, name="one_space")
  bos_direction = bos_space.basis[0]
  one_direction = one_space.basis[0]

  # Add bos direction to query, key, and value spaces in case it is missing
  query_space = bases.join_vector_spaces(query_space, bos_space, one_space)
  key_space = bases.join_vector_spaces(key_space, bos_space)
  value_space = bases.join_vector_spaces(value_space, bos_space)

  if always_attend_to_bos:
    value_basis = value_space.basis
  else:
    value_basis = [v for v in value_space.basis if v != bos_direction]
  assert len(value_basis) == output_space.num_dims
  value_to_output = dict(zip(value_basis, output_space.basis))

  if default_output is None:
    default_output = output_space.null_vector()
  assert default_output in output_space

  def qk_fun(query: bases.BasisDirection, key: bases.BasisDirection) -> float:

    # We want to enforce the following property on our attention patterns:
    # - if nothing else is attended to, attend to the BOS token.
    # - otherwise, don't attend to the BOS token.
    #
    # We assume that the BOS position always only contains the vector bos + one,
    # and that any other position has bos coefficient 0.
    #
    # We do this as follows:
    # Let Q and K be subspaces of V containing the query and key vectors,
    # both disjoint with the BOS space {bos} or the one space {one}.
    # Suppose we have an attn_fn which defines a bilinear W_QK: V x V -> ℝ,
    # s.t. W_QK(q, k) = 0 whenever either q or k are bos or one.
    #
    # Then define W_new: V x V -> ℝ st:
    # W_new(one, bos) = 0.5, otherwise 0.
    #
    # Now set W_QK' = W_QK + W_new.
    #
    # To evaluate the attention to the BOS position:
    # W_QK'(q, bos + one)
    # = W_QK'(q, bos) + W_QK'(q, one)
    # = W_QK(q, bos) + W_QK(q, one) + W_new(q, bos) + W_new(q, one)
    # = 0            + 0            + W_new(q, bos) + W_new(q, one)
    # = W_new(q, bos) + W_new(q, one)
    # = W_new(q' + one, bos) + W_new(q' + one, one)  where q = one + q'
    # = W_new(q', bos) + W_new(one, bos) + W_new(q', one) + W_new(one, one)
    # = 0              + 0.5             + 0              + 0
    # = 0.5
    #
    # To evaluate the attention to a non-BOS position:
    # W_QK'(0 * bos + q, 0 * bos + k)  # s.t. q ∈ Q+{one}, k ∈ K+{one}
    # = 0*W_QK'(bos, 0*bos + k) + W_QK'(q, 0*bos + k)
    # = W_QK'(q, 0*bos + k)
    # = 0*W_QK'(q, bos) + W_QK'(q, k)
    # = W_QK'(q, k)
    # = W_QK(q, k)    since W_QK' = W_QK on inputs not containing bos.
    # = W_QK(q', k')  since W_QK(x, y) = 0 whenever x or y are one.
    #
    # Since W_QK(q, k) takes values in 0, 1, a sufficiently high softmax
    # coldness will give us the desired property.                            QED
    #
    # The following implements this idea.
    # By replacing 0.5 with 1, we can instead enforce a different property: that
    # the BOS token is always attended to in addition to whatever else.

    if key == bos_direction and query == one_direction:
      c = 1. if always_attend_to_bos else 0.5
      return c * softmax_coldness
    elif {key, query}.intersection({one_direction, bos_direction}):
      return 0

    return softmax_coldness * attn_fn(query, key)

  w_qk = vectorspace_fns.ScalarBilinear.from_action(
      query_space,
      key_space,
      qk_fun,
  )

  def ov_fun(input_dir: bases.BasisDirection) -> bases.VectorInBasis:
    if use_bos_for_default_output and input_dir == bos_direction:
      return default_output
    return output_space.vector_from_basis_direction(value_to_output[input_dir])

  w_ov = vectorspace_fns.Linear.from_action(
      value_space,
      output_space,
      ov_fun,
  )

  return transformers.AttentionHead(w_qk, w_ov, causal=causal)


==> anc/code/vendor/tracr/tracr/craft/chamber/categorical_attn_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for chamber.categorical_attn."""

from absl.testing import absltest
from absl.testing import parameterized
import numpy as np
from tracr.craft import bases
from tracr.craft import tests_common
from tracr.craft.chamber import categorical_attn


class CategoricalAttnTest(tests_common.VectorFnTestCase):

  @parameterized.parameters([
      dict(causal=False, input_seq=[1, 2, 3, 4, 5], result_seq=[3, 3, 3, 3, 3]),
      dict(
          causal=True,
          input_seq=[1, 2, 3, 4, 5],
          result_seq=[1, 1.5, 2, 2.5, 3]),
      dict(causal=False, input_seq=[10], result_seq=[10]),
      dict(causal=True, input_seq=[10], result_seq=[10]),
      dict(causal=False, input_seq=[-1, 0, 1], result_seq=[0, 0, 0]),
      dict(causal=True, input_seq=[-1, 0, 1], result_seq=[-1, -0.5, 0]),
  ])
  def test_categorical_attn_can_implement_select_all(self, causal, input_seq,
                                                     result_seq):
    vocab = range(-20, 20)
    input_space = bases.VectorSpaceWithBasis.from_values("input", vocab)

    output_dir = bases.BasisDirection("output")
    output_space = bases.VectorSpaceWithBasis([output_dir])
    output_vec = output_space.vector_from_basis_direction(output_dir)

    bos_dir = bases.BasisDirection("bos_dimension")
    bos_space = bases.VectorSpaceWithBasis([bos_dir])

    one_dir = bases.BasisDirection("one")
    one_space = bases.VectorSpaceWithBasis([one_dir])

    value_dir = bases.BasisDirection("value")
    value_space = bases.VectorSpaceWithBasis([value_dir])

    input_space = bases.join_vector_spaces(input_space, bos_space, one_space)
    value_space = bases.join_vector_spaces(value_space, bos_space)
    residual_space = bases.join_vector_spaces(input_space, value_space,
                                              output_space)
    one_vec = residual_space.vector_from_basis_direction(one_dir)
    bos_vec = residual_space.vector_from_basis_direction(bos_dir)
    value_vec = residual_space.vector_from_basis_direction(value_dir)

    attn = categorical_attn.categorical_attn(
        key_space=input_space,
        query_space=input_space,
        value_space=value_space,
        output_space=output_space,
        bos_space=bos_space,
        one_space=one_space,
        attn_fn=lambda x, y: True,
        causal=causal)

    test_inputs = [bos_vec + one_vec]
    for x in input_seq:
      test_inputs.append(
          residual_space.vector_from_basis_direction(
              bases.BasisDirection("input", x)) + x * value_vec)
    test_inputs = bases.VectorInBasis.stack(test_inputs)

    # Expect the average of all (previous) tokens
    expected_results = [x * output_vec for x in result_seq]
    expected_results = bases.VectorInBasis.stack(expected_results)

    test_outputs = attn.apply(test_inputs).project(output_space)

    self.assertVectorAllClose(
        tests_common.strip_bos_token(test_outputs), expected_results)

  @parameterized.parameters([
      dict(causal=False, input_seq=[1, 2, 3, 4, 5], default=0),
      dict(causal=True, input_seq=[1, 2, 3, 4, 5], default=1),
      dict(causal=False, input_seq=[10], default=2),
      dict(causal=True, input_seq=[10], default=-3),
      dict(causal=False, input_seq=[-1, 0, 1], default=-2),
      dict(causal=True, input_seq=[-1, 0, 1], default=-1),
  ])
  def test_categorical_attn_can_implement_select_none(self, causal, input_seq,
                                                      default):
    vocab = range(-20, 20)
    input_space = bases.VectorSpaceWithBasis.from_values("input", vocab)

    output_dir = bases.BasisDirection("output")
    output_space = bases.VectorSpaceWithBasis([output_dir])
    default_vec = default * output_space.vector_from_basis_direction(output_dir)

    bos_dir = bases.BasisDirection("bos_dimension")
    bos_space = bases.VectorSpaceWithBasis([bos_dir])

    one_dir = bases.BasisDirection("one")
    one_space = bases.VectorSpaceWithBasis([one_dir])

    value_dir = bases.BasisDirection("value")
    value_space = bases.VectorSpaceWithBasis([value_dir])

    input_space = bases.join_vector_spaces(input_space, bos_space, one_space)
    value_space = bases.join_vector_spaces(value_space, bos_space)
    residual_space = bases.join_vector_spaces(input_space, value_space,
                                              output_space)
    value_vec = residual_space.vector_from_basis_direction(value_dir)
    bos_vec = residual_space.vector_from_basis_direction(bos_dir)
    one_vec = residual_space.vector_from_basis_direction(one_dir)

    attn = categorical_attn.categorical_attn(
        key_space=input_space,
        query_space=input_space,
        value_space=value_space,
        output_space=output_space,
        bos_space=bos_space,
        one_space=one_space,
        attn_fn=lambda x, y: False,
        default_output=default_vec,
        causal=causal,
        always_attend_to_bos=False,
        use_bos_for_default_output=True)

    def make_input(x):
      return (one_vec + x * value_vec +
              residual_space.vector_from_basis_direction(
                  bases.BasisDirection("input", x)))

    test_inputs = bases.VectorInBasis.stack([bos_vec + one_vec] +
                                            [make_input(x) for x in input_seq])

    # Expect the default value
    expected_results = [default_vec for x in input_seq]
    expected_results = bases.VectorInBasis.stack(expected_results)

    test_outputs = attn.apply(test_inputs).project(output_space)

    self.assertVectorAllClose(
        tests_common.strip_bos_token(test_outputs), expected_results)

  @parameterized.parameters([
      dict(num_counts=5, input_seq=[1, 4, 3, 2], n=1, result=[4, 3, 2, 1]),
      dict(num_counts=10, input_seq=[5, 8, 9, 2], n=3, result=[2, 5, 8, 9])
  ])
  def test_categorical_attn_can_implement_shift_by_n(self, num_counts,
                                                     input_seq, n, result):
    query_prefix = "prefix1"
    key_prefix = "prefix2"
    agg_input_prefix = "prefix3"
    output_prefix = "prefix4"

    bos_direction = bases.BasisDirection("bos")
    one_direction = bases.BasisDirection("one")
    query_space = bases.VectorSpaceWithBasis.from_values(
        query_prefix, range(num_counts))
    key_space = bases.VectorSpaceWithBasis.from_values(key_prefix,
                                                       range(num_counts))
    bos_space = bases.VectorSpaceWithBasis([bos_direction])
    one_space = bases.VectorSpaceWithBasis([one_direction])
    key_space = bases.join_vector_spaces(key_space, bos_space)

    agg_input_space = bases.VectorSpaceWithBasis.from_values(
        agg_input_prefix, range(num_counts))
    agg_input_space = bases.join_vector_spaces(agg_input_space, bos_space)
    output_space = bases.VectorSpaceWithBasis.from_values(
        output_prefix, range(num_counts))

    attn = categorical_attn.categorical_attn(
        query_space=query_space,
        key_space=key_space,
        value_space=agg_input_space,
        output_space=output_space,
        bos_space=bos_space,
        one_space=one_space,
        attn_fn=lambda q, k: q.value == k.value,
        default_output=None,
        always_attend_to_bos=False,
        use_bos_for_default_output=True,
        causal=False)

    residual_space = bases.join_vector_spaces(key_space, query_space,
                                              agg_input_space, output_space,
                                              one_space)

    seq_len = len(input_seq)
    query_seq = np.arange(n, seq_len + n) % seq_len
    key_seq = np.arange(seq_len)

    bos_vec = residual_space.vector_from_basis_direction(bos_direction)
    one_vec = residual_space.vector_from_basis_direction(one_direction)

    test_inputs = [bos_vec + one_vec]
    expected_results = []
    for i in range(seq_len):
      test_inputs.append(
          residual_space.vector_from_basis_direction(
              bases.BasisDirection(query_prefix, query_seq[i])) +
          residual_space.vector_from_basis_direction(
              bases.BasisDirection(key_prefix, key_seq[i])) +
          residual_space.vector_from_basis_direction(
              bases.BasisDirection(agg_input_prefix, input_seq[i])))
      expected_results.append(
          residual_space.vector_from_basis_direction(
              bases.BasisDirection(output_prefix, result[i])))

    test_inputs = bases.VectorInBasis.stack(test_inputs)
    expected_results = bases.VectorInBasis.stack(expected_results)

    test_outputs = attn.apply(test_inputs)

    self.assertVectorAllClose(
        tests_common.strip_bos_token(test_outputs), expected_results)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/chamber/categorical_mlp.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""MLP to compute basic linear functions of one-hot encoded integers."""

from typing import Callable

import numpy as np

from tracr.craft import bases
from tracr.craft import transformers
from tracr.craft import vectorspace_fns

_ONE_SPACE = bases.VectorSpaceWithBasis.from_names(["one"])


def map_categorical_mlp(
    input_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    operation: Callable[[bases.BasisDirection], bases.BasisDirection],
) -> transformers.MLP:
  """Returns an MLP that encodes any categorical function of a single variable f(x).

  The hidden layer is the identity and output combines this with a lookup table
    output_k = sum(f(i)*input_i for all i in input space)

  Args:
    input_space: space containing the input x.
    output_space: space containing possible outputs.
    operation: A function operating on basis directions.
  """

  def operation_fn(direction):
    if direction in input_space:
      output_direction = operation(direction)
      if output_direction in output_space:
        return output_space.vector_from_basis_direction(output_direction)
    return output_space.null_vector()

  first_layer = vectorspace_fns.Linear.from_action(input_space, output_space,
                                                   operation_fn)

  second_layer = vectorspace_fns.project(output_space, output_space)

  return transformers.MLP(first_layer, second_layer)


def map_categorical_to_numerical_mlp(
    input_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    operation: Callable[[bases.Value], float],
) -> transformers.MLP:
  """Returns an MLP to compute f(x) from a categorical to a numerical variable.

  The hidden layer is the identity and output combines this with a lookup table
    output = sum(f(i)*input_i for all i in input space)

  Args:
    input_space: Vector space containing the input x.
    output_space: Vector space to write the numerical output to.
    operation: A function operating on basis directions.
  """
  bases.ensure_dims(output_space, num_dims=1, name="output_space")
  out_vec = output_space.vector_from_basis_direction(output_space.basis[0])

  def operation_fn(direction):
    if direction in input_space:
      return operation(direction.value) * out_vec
    return output_space.null_vector()

  first_layer = vectorspace_fns.Linear.from_action(input_space, output_space,
                                                   operation_fn)

  second_layer = vectorspace_fns.project(output_space, output_space)

  return transformers.MLP(first_layer, second_layer)


def sequence_map_categorical_mlp(
    input1_space: bases.VectorSpaceWithBasis,
    input2_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    operation: Callable[[bases.BasisDirection, bases.BasisDirection],
                        bases.BasisDirection],
    one_space: bases.VectorSpaceWithBasis = _ONE_SPACE,
    hidden_name: bases.Name = "__hidden__",
) -> transformers.MLP:
  """Returns an MLP that encodes a categorical function of two variables f(x, y).

  The hidden layer of the MLP computes the logical and of all input directions
    hidden_i_j = ReLU(x_i+x_j-1)

  And the output combines this with a lookup table
    output_k = sum(f(i, j)*hidden_i_j for all i,j in input space)

  Args:
    input1_space: Vector space containing the input x.
    input2_space: Vector space containing the input y.
    output_space: Vector space to write outputs to.
    operation: A function operating on basis directions.
    one_space: a reserved 1-d space that always contains a 1.
    hidden_name: Name for hidden dimensions.
  """
  bases.ensure_dims(one_space, num_dims=1, name="one_space")

  if not set(input1_space.basis).isdisjoint(input2_space.basis):
    raise ValueError("Input spaces to a SequenceMap must be disjoint. "
                     "If input spaces are the same, use Map instead!")

  input_space = bases.direct_sum(input1_space, input2_space, one_space)

  def to_hidden(x, y):
    return bases.BasisDirection(hidden_name, (x.name, x.value, y.name, y.value))

  def from_hidden(h):
    x_name, x_value, y_name, y_value = h.value
    x_dir = bases.BasisDirection(x_name, x_value)
    y_dir = bases.BasisDirection(y_name, y_value)
    return x_dir, y_dir

  hidden_dir = []
  for dir1 in input1_space.basis:
    for dir2 in input2_space.basis:
      hidden_dir.append(to_hidden(dir1, dir2))
  hidden_space = bases.VectorSpaceWithBasis(hidden_dir)

  def logical_and(direction):
    if direction in one_space:
      out = bases.VectorInBasis(hidden_space.basis,
                                -np.ones(hidden_space.num_dims))
    elif direction in input1_space:
      dir1 = direction
      out = hidden_space.null_vector()
      for dir2 in input2_space.basis:
        vector = bases.VectorInBasis(
            [to_hidden(dir1, dir2)], np.array([1]), _basis_is_sorted=True
        )
        out = out.add_directions(vector)
    else:
      dir2 = direction
      out = hidden_space.null_vector()
      for dir1 in input1_space.basis:
        vector = bases.VectorInBasis(
            [to_hidden(dir1, dir2)], np.array([1]), _basis_is_sorted=True
        )
        out = out.add_directions(vector)
    return out

  first_layer = vectorspace_fns.Linear.from_action(input_space, hidden_space,
                                                   logical_and)

  def operation_fn(direction):
    dir1, dir2 = from_hidden(direction)
    output_direction = operation(dir1, dir2)
    if output_direction in output_space:
      return output_space.vector_from_basis_direction(output_direction)
    else:
      return output_space.null_vector()

  second_layer = vectorspace_fns.Linear.from_action(hidden_space, output_space,
                                                    operation_fn)

  return transformers.MLP(first_layer, second_layer)


==> anc/code/vendor/tracr/tracr/craft/chamber/categorical_mlp_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for chamber.categorical_mlp."""

import math
from absl.testing import absltest
from absl.testing import parameterized

from tracr.craft import bases
from tracr.craft import tests_common
from tracr.craft.chamber import categorical_mlp


class CategoricalInputMlpTest(tests_common.VectorFnTestCase):

  @parameterized.parameters([
      dict(num_counts=4, x=1, y=2, fun=lambda x, y: x + y, result=3),
      dict(num_counts=4, x=1, y=0, fun=lambda x, y: x + y + 1, result=2),
      dict(num_counts=5, x=2, y=1, fun=math.pow, result=2),
      dict(num_counts=5, x=2, y=2, fun=math.pow, result=4),
  ])
  def test_seq_map_categorical_mlp_produces_expected_outcome(
      self, num_counts, x, y, fun, result):
    input1_name = "in1"
    input2_name = "in2"
    output_name = "out"
    one_name = "one_dimension"

    in1_space = bases.VectorSpaceWithBasis.from_values(input1_name,
                                                       range(num_counts + 1))
    in2_space = bases.VectorSpaceWithBasis.from_values(input2_name,
                                                       range(num_counts + 1))
    out_space = bases.VectorSpaceWithBasis.from_values(output_name,
                                                       range(num_counts + 1))

    def operation(in1, in2):
      out_val = fun(int(in1.value), int(in2.value))
      return bases.BasisDirection(output_name, out_val)

    mlp = categorical_mlp.sequence_map_categorical_mlp(
        input1_space=in1_space,
        input2_space=in2_space,
        output_space=out_space,
        operation=operation,
        one_space=bases.VectorSpaceWithBasis.from_names([one_name]))

    test_inputs = (
        mlp.residual_space.vector_from_basis_direction(
            bases.BasisDirection(one_name)) +
        mlp.residual_space.vector_from_basis_direction(
            bases.BasisDirection(input1_name, x)) +
        mlp.residual_space.vector_from_basis_direction(
            bases.BasisDirection(input2_name, y)))

    expected_results = mlp.residual_space.vector_from_basis_direction(
        bases.BasisDirection(output_name, result))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)

  def test_seq_map_categorical_mlp_raises_error_with_overlapping_inputs(self):
    input_name = "in"
    output_name = "out"
    one_name = "one_dimension"

    in1_space = bases.VectorSpaceWithBasis.from_values(input_name, range(5))
    in2_space = bases.VectorSpaceWithBasis.from_values(input_name, range(3, 10))
    out_space = bases.VectorSpaceWithBasis.from_values(output_name, range(5))

    with self.assertRaisesRegex(
        ValueError, r".*Input spaces to a SequenceMap must be disjoint.*"):
      categorical_mlp.sequence_map_categorical_mlp(
          input1_space=in1_space,
          input2_space=in1_space,
          output_space=out_space,
          operation=lambda x, y: bases.BasisDirection(output_name, 0),
          one_space=bases.VectorSpaceWithBasis.from_names([one_name]))

    with self.assertRaisesRegex(
        ValueError, r".*Input spaces to a SequenceMap must be disjoint.*"):
      categorical_mlp.sequence_map_categorical_mlp(
          input1_space=in1_space,
          input2_space=in2_space,
          output_space=out_space,
          operation=lambda x, y: bases.BasisDirection(output_name, 0),
          one_space=bases.VectorSpaceWithBasis.from_names([one_name]))

  @parameterized.parameters([
      dict(num_counts=5, x=2, fun=lambda x: x, result=2),
      dict(num_counts=5, x=2, fun=lambda x: math.pow(x, int(2)), result=4),
      dict(num_counts=5, x=-2, fun=lambda x: math.pow(x, int(2)), result=4),
      dict(num_counts=5, x=-1, fun=lambda x: math.pow(x, int(3)), result=-1),
  ])
  def test_map_categorical_mlp_produces_expected_outcome_computing_powers(
      self, num_counts, x, fun, result):
    input_name = "in"
    output_name = "out"

    in_space = bases.VectorSpaceWithBasis.from_values(
        input_name, range(-num_counts, num_counts + 1))
    out_space = bases.VectorSpaceWithBasis.from_values(
        output_name, range(-num_counts, num_counts + 1))

    def operation(direction):
      out_val = fun(int(direction.value))
      return bases.BasisDirection(output_name, out_val)

    mlp = categorical_mlp.map_categorical_mlp(
        input_space=in_space, output_space=out_space, operation=operation)

    test_inputs = mlp.residual_space.vector_from_basis_direction(
        bases.BasisDirection(input_name, x))

    expected_results = mlp.residual_space.vector_from_basis_direction(
        bases.BasisDirection(output_name, result))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)

  @parameterized.parameters([
      dict(x=2, fun=lambda x: x, result=2),
      dict(x=2, fun=lambda x: math.pow(x, int(2)), result=4),
      dict(x=1, fun=lambda x: 1 / (x + 1), result=0.5),
      dict(x=3, fun=lambda x: 1 / (x + 1), result=0.25),
  ])
  def test_map_categorical_to_numerical_mlp_produces_expected_outcome(
      self, x, fun, result):

    in_space = bases.VectorSpaceWithBasis.from_values("in", range(6))
    out_space = bases.VectorSpaceWithBasis.from_names(["out"])

    mlp = categorical_mlp.map_categorical_to_numerical_mlp(
        input_space=in_space,
        output_space=out_space,
        operation=fun,
    )

    test_inputs = mlp.residual_space.vector_from_basis_direction(
        bases.BasisDirection("in", x))

    expected_results = result * mlp.residual_space.vector_from_basis_direction(
        bases.BasisDirection("out"))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/chamber/numerical_mlp.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""MLPs to compute arbitrary numerical functions by discretising."""

import dataclasses
from typing import Callable, Iterable, List

from tracr.craft import bases
from tracr.craft import transformers
from tracr.craft import vectorspace_fns
from tracr.utils import errors


@dataclasses.dataclass
class DiscretisingLayerMaterials:
  """Provides components for a hidden layer that discretises the input.

  Attributes:
    action: Function acting on basis directions that defines the computation.
    hidden_space: Vector space of the hidden representation of the layer.
    output_values: Set of output values that correspond to the discretisation.
  """

  action: Callable[[bases.BasisDirection], bases.VectorInBasis]
  hidden_space: bases.VectorSpaceWithBasis
  output_values: List[float]


def _get_discretising_layer(
    input_value_set: Iterable[float],
    f: Callable[[float], float],
    hidden_name: bases.Name,
    one_direction: bases.BasisDirection,
    large_number: float,
) -> DiscretisingLayerMaterials:
  """Creates a hidden layer that discretises the input of f(x) into a value set.

  The input is split up into a distinct region around each value in
  `input_value_set`:

  elements of value set:  v0   |  v1  |  v2  |  v3  |  v4  | ...
  thresholds:                  t0     t1     t2     t3     t4

  The hidden layer has two activations per threshold:
    hidden_k_1 = ReLU(L * (x - threshold[k]) + 1)
    hidden_k_2 = ReLU(L * (x - threshold[k]))

  Note that hidden_k_1 - hidden_k_2 is:
    1                 if x >= threshold[k] + 1/L
    0                 if x <= threshold[k]
    between 0 and 1   if threshold[k] < x < threshold[k] + 1/L

  So as long as we choose L a big enough number, we have
    hidden_k_1 - hidden_k_2 = 1 if x >= threshold[k].
  i.e. we know in which region the input value is.

  Args:
    input_value_set: Set of discrete input values.
    f: Function to approximate.
    hidden_name: Name for hidden dimensions.
    one_direction: Auxiliary dimension that must contain 1 in the input.
    large_number: Large number L that determines accuracy of the computation.

  Returns:
    DiscretisingLayerMaterials containing all components for the layer.
  """
  output_values, sorted_values = [], []
  for x in sorted(input_value_set):
    res = errors.ignoring_arithmetic_errors(f)(x)
    if res is not None:
      output_values.append(res)
      sorted_values.append(x)

  num_vals = len(sorted_values)
  value_thresholds = [
      (sorted_values[i] + sorted_values[i + 1]) / 2 for i in range(num_vals - 1)
  ]

  hidden_directions = [bases.BasisDirection(f"{hidden_name}start")]
  for k in range(1, num_vals):
    dir0 = bases.BasisDirection(hidden_name, (k, 0))
    dir1 = bases.BasisDirection(hidden_name, (k, 1))
    hidden_directions.extend([dir0, dir1])
  hidden_space = bases.VectorSpaceWithBasis(hidden_directions)

  def action(direction: bases.BasisDirection) -> bases.VectorInBasis:
    # hidden_k_0 = ReLU(L * (x - threshold[k]) + 1)
    # hidden_k_1 = ReLU(L * (x - threshold[k]))
    if direction == one_direction:
      hidden = hidden_space.vector_from_basis_direction(
          bases.BasisDirection(f"{hidden_name}start")
      )
    else:
      hidden = hidden_space.null_vector()
    for k in range(1, num_vals):
      vec0 = hidden_space.vector_from_basis_direction(
          bases.BasisDirection(hidden_name, (k, 0))
      )
      vec1 = hidden_space.vector_from_basis_direction(
          bases.BasisDirection(hidden_name, (k, 1))
      )
      if direction == one_direction:
        hidden += (1 - large_number * value_thresholds[k - 1]) * vec0
        hidden -= large_number * value_thresholds[k - 1] * vec1
      else:
        hidden += large_number * vec0 + large_number * vec1
    return hidden

  return DiscretisingLayerMaterials(
      action=action, hidden_space=hidden_space, output_values=output_values
  )


def map_numerical_mlp(
    f: Callable[[float], float],
    input_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    input_value_set: Iterable[float],
    one_space: bases.VectorSpaceWithBasis,
    large_number: float = 100,
    hidden_name: bases.Name = "__hidden__",
) -> transformers.MLP:
  """Returns an MLP that encodes any function of a single variable f(x).

  This is implemented by discretising the input according to input_value_set
  and defining thresholds that determine which part of the input range will
  is allocated to which value in input_value_set.

  elements of value set:  v0   |  v1  |  v2  |  v3  |  v4  | ...
  thresholds:                  t0     t1     t2     t3     t4

  The MLP computes two hidden activations per threshold:
    hidden_k_0 = ReLU(L * (x - threshold[k]) + 1)
    hidden_k_1 = ReLU(L * (x - threshold[k]))

  Note that hidden_k_1 - hidden_k_2 is:
    1                 if x >= threshold[k] + 1/L
    0                 if x <= threshold[k]
    between 0 and 1   if threshold[k] < x < threshold[k] + 1/L

  So as long as we choose L a big enough number, we have
    hidden_k_0 - hidden_k_1 = 1 if x >= threshold[k].

  The MLP then computes the output as:
    output = f(input[0]) +
      sum((hidden_k_0 - hidden_k_1) * (f(input[k]) - f(input[k-1]))
        for all k=0,1,...)

  This sum will be (by a telescoping sums argument)
    f(input[0])      if x <= threshold[0]
    f(input[k])      if threshold[k-1] < x <= threshold[k] for some other k
    f(input[-1])     if x > threshold[-1]
  which approximates f() up to an accuracy given by input_value_set and L.

  Args:
    f: Function to approximate.
    input_space: 1-d vector space that encodes the input x.
    output_space: 1-d vector space to write the output to.
    input_value_set: Set of values the input can take.
    one_space: Auxiliary 1-d vector space that must contain 1 in the input.
    large_number: Large number L that determines accuracy of the computation.
      Note that too large values of L can lead to numerical issues, particularly
      during inference on GPU/TPU.
    hidden_name: Name for hidden dimensions.
  """
  bases.ensure_dims(input_space, num_dims=1, name="input_space")
  bases.ensure_dims(output_space, num_dims=1, name="output_space")
  bases.ensure_dims(one_space, num_dims=1, name="one_space")

  input_space = bases.join_vector_spaces(input_space, one_space)
  out_vec = output_space.vector_from_basis_direction(output_space.basis[0])

  discretising_layer = _get_discretising_layer(
      input_value_set=input_value_set,
      f=f,
      hidden_name=hidden_name,
      one_direction=one_space.basis[0],
      large_number=large_number,
  )
  first_layer = vectorspace_fns.Linear.from_action(
      input_space, discretising_layer.hidden_space, discretising_layer.action
  )

  def second_layer_action(
      direction: bases.BasisDirection,
  ) -> bases.VectorInBasis:
    # output = sum(
    #     (hidden_k_0 - hidden_k_1) * (f(input[k]) - f(input[k-1]))
    #   for all k)
    if direction.name == f"{hidden_name}start":
      return discretising_layer.output_values[0] * out_vec
    k, i = direction.value
    # add hidden_k_0 and subtract hidden_k_1
    sign = {0: 1, 1: -1}[i]
    return (
        sign
        * (
            discretising_layer.output_values[k]
            - discretising_layer.output_values[k - 1]
        )
        * out_vec
    )

  second_layer = vectorspace_fns.Linear.from_action(
      discretising_layer.hidden_space, output_space, second_layer_action
  )

  return transformers.MLP(first_layer, second_layer)


def map_numerical_to_categorical_mlp(
    f: Callable[[float], float],
    input_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    input_value_set: Iterable[float],
    one_space: bases.VectorSpaceWithBasis,
    large_number: float = 100,
    hidden_name: bases.Name = "__hidden__",
) -> transformers.MLP:
  """Returns an MLP to compute f(x) from a numerical to a categorical variable.

  Uses a set of possible output values, and rounds f(x) to the closest value
  in this set to create a categorical output variable.

  The output is discretised the same way as in `map_numerical_mlp`.

  Args:
    f: Function to approximate.
    input_space: 1-d vector space that encodes the input x.
    output_space: n-d vector space to write categorical output to. The output
      directions need to encode the possible output values.
    input_value_set: Set of values the input can take.
    one_space: Auxiliary 1-d space that must contain 1 in the input.
    large_number: Large number L that determines accuracy of the computation.
    hidden_name: Name for hidden dimensions.
  """
  bases.ensure_dims(input_space, num_dims=1, name="input_space")
  bases.ensure_dims(one_space, num_dims=1, name="one_space")

  input_space = bases.join_vector_spaces(input_space, one_space)

  vec_by_out_val = dict()
  for d in output_space.basis:
    # TODO(b/255937603): Do a similar assert in other places where we expect
    # categorical basis directions to encode values.
    assert (
        d.value is not None
    ), "output directions need to encode possible output values"
    vec_by_out_val[d.value] = output_space.vector_from_basis_direction(d)

  discretising_layer = _get_discretising_layer(
      input_value_set=input_value_set,
      f=f,
      hidden_name=hidden_name,
      one_direction=one_space.basis[0],
      large_number=large_number,
  )

  assert set(discretising_layer.output_values).issubset(
      set(vec_by_out_val.keys())
  ), (
      "output value mismatch. output_values:"
      f" {set(discretising_layer.output_values)}, vec_by_out_val:"
      f" {set(vec_by_out_val.keys())}"
  )

  first_layer = vectorspace_fns.Linear.from_action(
      input_space, discretising_layer.hidden_space, discretising_layer.action
  )

  def second_layer_action(
      direction: bases.BasisDirection,
  ) -> bases.VectorInBasis:
    """Computes output value and returns corresponding output direction."""
    if direction.name == f"{hidden_name}start":
      return vec_by_out_val[discretising_layer.output_values[0]]
    else:
      k, i = direction.value
      # add hidden_k_0 and subtract hidden_k_1
      sign = {0: 1, 1: -1}[i]
      out_k = discretising_layer.output_values[k]
      out_k_m_1 = discretising_layer.output_values[k - 1]
      return sign * (vec_by_out_val[out_k] - vec_by_out_val[out_k_m_1])

  second_layer = vectorspace_fns.Linear.from_action(
      discretising_layer.hidden_space, output_space, second_layer_action
  )

  return transformers.MLP(first_layer, second_layer)


def linear_sequence_map_numerical_mlp(
    input1_basis_direction: bases.BasisDirection,
    input2_basis_direction: bases.BasisDirection,
    output_basis_direction: bases.BasisDirection,
    input1_factor: float,
    input2_factor: float,
    hidden_name: bases.Name = "__hidden__",
) -> transformers.MLP:
  """Returns an MLP that encodes a linear function f(x, y) = a*x + b*y.

  Args:
    input1_basis_direction: Basis direction that encodes the input x.
    input2_basis_direction: Basis direction that encodes the input y.
    output_basis_direction: Basis direction to write the output to.
    input1_factor: Linear factor a for input x.
    input2_factor: Linear factor a for input y.
    hidden_name: Name for hidden dimensions.
  """
  input_space = bases.VectorSpaceWithBasis(
      [input1_basis_direction, input2_basis_direction]
  )
  output_space = bases.VectorSpaceWithBasis([output_basis_direction])
  out_vec = output_space.vector_from_basis_direction(output_basis_direction)

  hidden_directions = [
      bases.BasisDirection(f"{hidden_name}x", 1),
      bases.BasisDirection(f"{hidden_name}x", -1),
      bases.BasisDirection(f"{hidden_name}y", 1),
      bases.BasisDirection(f"{hidden_name}y", -1),
  ]
  hidden_space = bases.VectorSpaceWithBasis(hidden_directions)
  x_pos_vec, x_neg_vec, y_pos_vec, y_neg_vec = (
      hidden_space.vector_from_basis_direction(d) for d in hidden_directions
  )

  def first_layer_action(
      direction: bases.BasisDirection,
  ) -> bases.VectorInBasis:
    output = hidden_space.null_vector()
    if direction == input1_basis_direction:
      output += x_pos_vec - x_neg_vec
    if direction == input2_basis_direction:
      output += y_pos_vec - y_neg_vec
    return output

  first_layer = vectorspace_fns.Linear.from_action(
      input_space, hidden_space, first_layer_action
  )

  def second_layer_action(
      direction: bases.BasisDirection,
  ) -> bases.VectorInBasis:
    if direction.name == f"{hidden_name}x":
      return input1_factor * direction.value * out_vec
    if direction.name == f"{hidden_name}y":
      return input2_factor * direction.value * out_vec
    return output_space.null_vector()

  second_layer = vectorspace_fns.Linear.from_action(
      hidden_space, output_space, second_layer_action
  )

  return transformers.MLP(first_layer, second_layer)


==> anc/code/vendor/tracr/tracr/craft/chamber/numerical_mlp_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for chamber.numerical_mlp."""

from absl.testing import absltest
from absl.testing import parameterized
import numpy as np
from tracr.craft import bases
from tracr.craft import tests_common
from tracr.craft.chamber import numerical_mlp
from tracr.utils import errors


class NumericalMlpTest(tests_common.VectorFnTestCase):

  @parameterized.parameters([
      dict(
          in_value_set={-2, -2, -1, 0, 1, 2, 3},
          x=2,
          function=lambda x: x,
          result=2),
      dict(
          in_value_set={-2, -2, -1, 0, 1, 2, 3},
          x=2,
          function=lambda x: x**2,
          result=4),
      dict(
          in_value_set={-2, -2, -1, 0, 1, 2, 3},
          x=2,
          function=lambda x: x**3,
          result=8),
      dict(
          in_value_set={-2, -2, -1, 0, 1, 2, 3},
          x=-2,
          function=lambda x: x,
          result=-2),
      dict(
          in_value_set={-2, -2, -1, 0, 1, 2, 3},
          x=-2,
          function=lambda x: x**2,
          result=4),
      dict(
          in_value_set={-2, -2, -1, 0, 1, 2, 3},
          x=-2,
          function=lambda x: x**3,
          result=-8),
  ])
  def test_map_numerical_mlp_produces_expected_outcome(self, in_value_set, x,
                                                       function, result):

    input_dir = bases.BasisDirection("input")
    output_dir = bases.BasisDirection("output")
    one_dir = bases.BasisDirection("one")
    input_space = bases.VectorSpaceWithBasis([input_dir])
    output_space = bases.VectorSpaceWithBasis([output_dir])
    one_space = bases.VectorSpaceWithBasis([one_dir])

    mlp = numerical_mlp.map_numerical_mlp(
        f=function,
        input_space=input_space,
        output_space=output_space,
        one_space=one_space,
        input_value_set=in_value_set,
    )

    test_inputs = bases.VectorInBasis(
        basis_directions=[input_dir, output_dir, one_dir],
        magnitudes=np.array([x, 0, 1]))

    expected_results = bases.VectorInBasis(
        basis_directions=[input_dir, output_dir, one_dir],
        magnitudes=np.array([0, result, 0]))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)

  @parameterized.parameters([
      dict(in_value_set={0, 1, 2, 3}, x=1, function=lambda x: 1 / x, result=1),
      dict(
          in_value_set={0, 1, 2, 3}, x=2, function=lambda x: 1 / x, result=0.5),
      dict(
          in_value_set={0, 1, 2, 3},
          x=3,
          function=lambda x: 1 / x,
          result=1 / 3),
  ])
  def test_map_numerical_mlp_logs_warning_and_produces_expected_outcome(
      self, in_value_set, x, function, result):

    input_dir = bases.BasisDirection("input")
    output_dir = bases.BasisDirection("output")
    one_dir = bases.BasisDirection("one")
    input_space = bases.VectorSpaceWithBasis([input_dir])
    output_space = bases.VectorSpaceWithBasis([output_dir])
    one_space = bases.VectorSpaceWithBasis([one_dir])

    with self.assertLogs(level="WARNING"):
      mlp = numerical_mlp.map_numerical_mlp(
          f=function,
          input_space=input_space,
          output_space=output_space,
          one_space=one_space,
          input_value_set=in_value_set,
      )

    test_inputs = bases.VectorInBasis(
        basis_directions=[input_dir, output_dir, one_dir],
        magnitudes=np.array([x, 0, 1]))

    expected_results = bases.VectorInBasis(
        basis_directions=[input_dir, output_dir, one_dir],
        magnitudes=np.array([0, result, 0]))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)

  @parameterized.parameters([
      dict(in_value_set={0, 1, 2, 3}, x=1, function=lambda x: 1 / x, result=1),
      dict(
          in_value_set={0, 1, 2, 3}, x=2, function=lambda x: 1 / x, result=0.5),
      dict(
          in_value_set={0, 1, 2, 3},
          x=3,
          function=lambda x: 1 / x,
          result=1 / 3),
  ])
  def test_map_numerical_to_categorical_mlp_logs_warning_and_produces_expected_outcome(
      self, in_value_set, x, function, result):

    f_ign = errors.ignoring_arithmetic_errors(function)
    out_value_set = {f_ign(x) for x in in_value_set if f_ign(x) is not None}

    in_space = bases.VectorSpaceWithBasis.from_names(["input"])
    out_space = bases.VectorSpaceWithBasis.from_values("output", out_value_set)
    one_space = bases.VectorSpaceWithBasis.from_names(["one"])

    residual_space = bases.join_vector_spaces(in_space, one_space, out_space)
    in_vec = residual_space.vector_from_basis_direction(in_space.basis[0])
    one_vec = residual_space.vector_from_basis_direction(one_space.basis[0])

    with self.assertLogs(level="WARNING"):
      mlp = numerical_mlp.map_numerical_to_categorical_mlp(
          f=function,
          input_space=in_space,
          output_space=out_space,
          input_value_set=in_value_set,
          one_space=one_space,
      )

    test_inputs = x * in_vec + one_vec
    expected_results = out_space.vector_from_basis_direction(
        bases.BasisDirection("output", result))
    test_outputs = mlp.apply(test_inputs).project(out_space)
    self.assertVectorAllClose(test_outputs, expected_results)

  @parameterized.parameters([
      dict(x_factor=1, y_factor=2, x=1, y=1, result=3),
      dict(x_factor=1, y_factor=2, x=1, y=-1, result=-1),
      dict(x_factor=1, y_factor=-1, x=1, y=1, result=0),
      dict(x_factor=1, y_factor=1, x=3, y=5, result=8),
      dict(x_factor=-2, y_factor=-0.5, x=4, y=1, result=-8.5),
  ])
  def test_linear_sequence_map_produces_expected_result(self, x_factor,
                                                        y_factor, x, y, result):

    input1_dir = bases.BasisDirection("input1")
    input2_dir = bases.BasisDirection("input2")
    output_dir = bases.BasisDirection("output")

    mlp = numerical_mlp.linear_sequence_map_numerical_mlp(
        input1_basis_direction=input1_dir,
        input2_basis_direction=input2_dir,
        output_basis_direction=output_dir,
        input1_factor=x_factor,
        input2_factor=y_factor)

    test_inputs = bases.VectorInBasis(
        basis_directions=[input1_dir, input2_dir, output_dir],
        magnitudes=np.array([x, y, 0]))

    expected_results = bases.VectorInBasis(
        basis_directions=[input1_dir, input2_dir, output_dir],
        magnitudes=np.array([0, 0, result]))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)

  @parameterized.parameters([
      dict(x_factor=1, y_factor=2, x=1, result=3),
      dict(x_factor=1, y_factor=-1, x=1, result=0),
  ])
  def test_linear_sequence_map_produces_expected_result_with_same_inputs(
      self, x_factor, y_factor, x, result):

    input_dir = bases.BasisDirection("input")
    output_dir = bases.BasisDirection("output")

    mlp = numerical_mlp.linear_sequence_map_numerical_mlp(
        input1_basis_direction=input_dir,
        input2_basis_direction=input_dir,
        output_basis_direction=output_dir,
        input1_factor=x_factor,
        input2_factor=y_factor)

    test_inputs = bases.VectorInBasis(
        basis_directions=[input_dir, output_dir], magnitudes=np.array([x, 0]))

    expected_results = bases.VectorInBasis(
        basis_directions=[input_dir, output_dir],
        magnitudes=np.array([0, result]))

    test_outputs = mlp.apply(test_inputs)

    self.assertVectorAllClose(test_outputs, expected_results)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/chamber/selector_width.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""SelectorWidth component consisting of an attention head and an MLP."""

from typing import Iterable
from tracr.craft import bases
from tracr.craft import transformers
from tracr.craft import vectorspace_fns
from tracr.craft.chamber import categorical_attn
from tracr.craft.chamber import numerical_mlp


def selector_width(
    query_space: bases.VectorSpaceWithBasis,
    key_space: bases.VectorSpaceWithBasis,
    output_space: bases.VectorSpaceWithBasis,
    bos_space: bases.VectorSpaceWithBasis,
    one_space: bases.VectorSpaceWithBasis,
    attn_fn: categorical_attn.QueryKeyToAttnLogit,
    out_value_set: Iterable[float],
    categorical_output: bool,
    causal: bool = False,
    softmax_coldness: float = 100.,
    mlp_large_number: float = 100.,
    label: str = "",
) -> transformers.SeriesWithResiduals:
  """Returns a craft block implementing RASP's SelectorWidth primitive.

  The block consists of one attention head and one MLP.

  The attention head implements the attention pattern (attn_fn or key=bos) and
  aggregates the bos dimension over this pattern. The output of this will be
  1/(d+1) in every position, where d is the "width" of the attention pattern,
  i.e. the number of 1s in a row.

  The MLP then computes d from the previous output in all positions except for
  the first BOS position. In the BOS position the MLP removes the output of the
  attention head, to ensure it only contains the encoding of the BOS token
  which is expected by all other model components.

  Args:
    query_space: Vector space containing (categorical) query input.
    key_space: Vector space containing (categorical) key input.
    output_space: Vector space which will contain (numerical or categorical)
      output.
    bos_space: 1-d space used to identify the beginning of sequence token.
    one_space: Auxiliary 1-d vector space that must contain 1 in the input.
    attn_fn: A selector function f(query, key) operating on the query/key basis
      directions that defines the attention pattern to compute the width of.
    out_value_set: Set of possible output values of this SelectorWidth.
    categorical_output: If True, encode the output as a categorical variable.
    causal: If True, use masked attention.
    softmax_coldness: The inverse temperature of the softmax. Default value is
      high which makes the attention close to a hard maximum.
    mlp_large_number: A larger number makes the MLP more accurate.
    label: A name for this block, used to label auxiliary dimensions.
  """
  assert output_space.num_dims == 1 or categorical_output

  attn_out_dir = bases.BasisDirection(f"{label}_selector_width_attn_output")
  attn_out_space = bases.VectorSpaceWithBasis([attn_out_dir])
  attn_out_vec = attn_out_space.vector_from_basis_direction(attn_out_dir)

  attn = categorical_attn.categorical_attn(
      query_space=query_space,
      key_space=key_space,
      value_space=bos_space,
      output_space=attn_out_space,
      bos_space=bos_space,
      one_space=one_space,
      attn_fn=attn_fn,
      default_output=attn_out_space.null_vector(),
      causal=causal,
      always_attend_to_bos=True,
      use_bos_for_default_output=False,
      softmax_coldness=softmax_coldness)

  fun = lambda x: round((1 / x) - 1)
  in_value_set = {1 / (out_v + 1) for out_v in out_value_set}
  if categorical_output:
    mlp = numerical_mlp.map_numerical_to_categorical_mlp(
        f=fun,
        input_space=attn_out_space,
        output_space=output_space,
        input_value_set=in_value_set,
        one_space=one_space,
        hidden_name=f"_hidden_{label}_",
        large_number=mlp_large_number)
  else:
    mlp = numerical_mlp.map_numerical_mlp(
        f=fun,
        input_space=attn_out_space,
        output_space=output_space,
        input_value_set=in_value_set,
        one_space=one_space,
        hidden_name=f"_hidden_{label}_",
        large_number=mlp_large_number)

  # This implementation of selector width writes at each position including
  # the BOS. To ensure that the BOS token position does not contain
  # additional values, we add an mlp to subtract the output of both layers.
  clean_bos_out_space = bases.join_vector_spaces(attn_out_space, output_space)
  vec_to_subtract_from_bos = attn_out_vec.project(clean_bos_out_space)

  if categorical_output:
    # Add the one-hot encoding of the zero value to the vector
    # which will get scrubbed from the BOS position.
    zero_dir = [d for d in output_space.basis if d.value == 0][0]
    zero_vec = clean_bos_out_space.vector_from_basis_direction(zero_dir)
    vec_to_subtract_from_bos += zero_vec

  # Construct an MLP that subtracts vec_to_subtract_from_bos * bos
  # from the residual stream which is vec_to_subtract_from_bos in the
  # bos position and 0 else. vec_to_subtract_from_bos contains what the
  # attention head writes to the bos position.

  hidden_dir = bases.BasisDirection("_hidden_clean_bos_")
  hidden_space = bases.VectorSpaceWithBasis([hidden_dir])
  hidden_vec = hidden_space.vector_from_basis_direction(hidden_dir)

  # It's okay to use the local variables because they are only used within
  # the same loop iteration to create the MLP.
  # pylint: disable=cell-var-from-loop
  first_layer = vectorspace_fns.Linear.from_action(bos_space, hidden_space,
                                                   lambda x: hidden_vec)
  second_layer = vectorspace_fns.Linear.from_action(
      hidden_space, clean_bos_out_space, lambda x: -vec_to_subtract_from_bos)
  # pylint: enable=cell-var-from-loop
  clean_bos_mlp = transformers.MLP(first_layer, second_layer)

  mlp = transformers.MLP.combine_in_parallel([mlp, clean_bos_mlp])
  return transformers.SeriesWithResiduals([attn, mlp])


==> anc/code/vendor/tracr/tracr/craft/chamber/selector_width_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for selector_width."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.craft import bases
from tracr.craft import tests_common
from tracr.craft.chamber import selector_width


class SelectorWidthTest(tests_common.VectorFnTestCase):

  @parameterized.product(
      causal=[False, True],
      categorical_output=[False, True],
      input_seq=[[1, 2, 3, 4, 5], [-1, 0, 1], [10]],
  )
  def test_selector_width_of_select_all_is_length(
      self, causal, categorical_output, input_seq
  ):
    vocab = range(-20, 20)
    input_space = bases.VectorSpaceWithBasis.from_values("input", vocab)

    if categorical_output:
      output_space = bases.VectorSpaceWithBasis.from_values("output", range(10))
    else:
      output_space = bases.VectorSpaceWithBasis(
          [bases.BasisDirection("output")]
      )

    bos_dir = bases.BasisDirection("bos_dimension")
    bos_space = bases.VectorSpaceWithBasis([bos_dir])

    one_dir = bases.BasisDirection("one_dimension")
    one_space = bases.VectorSpaceWithBasis([one_dir])

    input_space = bases.join_vector_spaces(input_space, bos_space, one_space)
    residual_space = bases.join_vector_spaces(input_space, output_space)
    bos_vec = residual_space.vector_from_basis_direction(bos_dir)
    one_vec = residual_space.vector_from_basis_direction(one_dir)

    block = selector_width.selector_width(
        query_space=input_space,
        key_space=input_space,
        output_space=output_space,
        bos_space=bos_space,
        one_space=one_space,
        attn_fn=lambda x, y: True,
        out_value_set=set(range(len(input_seq) + 1)),
        categorical_output=categorical_output,
        causal=causal,
        label="select_all",
    )

    test_inputs = [bos_vec + one_vec]
    for x in input_seq:
      test_inputs.append(
          residual_space.vector_from_basis_direction(
              bases.BasisDirection("input", x)
          )
          + one_vec
      )
    test_inputs = bases.VectorInBasis.stack(test_inputs)

    # Expect length of the input sequence
    if causal:
      expected_results = list(range(1, len(input_seq) + 1))
    else:
      expected_results = [len(input_seq) for _ in input_seq]

    if categorical_output:
      expected_results = [
          output_space.vector_from_basis_direction(
              bases.BasisDirection("output", x)
          )
          for x in expected_results
      ]
    else:
      output_vec = output_space.vector_from_basis_direction(
          bases.BasisDirection("output")
      )
      expected_results = [x * output_vec for x in expected_results]

    expected_results = bases.VectorInBasis.stack(expected_results)

    test_outputs = block.apply(test_inputs).project(output_space)
    self.assertVectorAllClose(
        tests_common.strip_bos_token(test_outputs), expected_results
    )

  @parameterized.product(
      causal=[False, True],
      categorical_output=[False, True],
      input_seq=[[1] * 20, [2] * 50],
  )
  def test_selector_width_works_for_long_sequences(
      self, causal, categorical_output, input_seq
  ):
    vocab = range(-20, 20)
    input_space = bases.VectorSpaceWithBasis.from_values("input", vocab)

    if categorical_output:
      output_space = bases.VectorSpaceWithBasis.from_values(
          "output", range(100)
      )
    else:
      output_space = bases.VectorSpaceWithBasis(
          [bases.BasisDirection("output")]
      )

    bos_dir = bases.BasisDirection("bos_dimension")
    bos_space = bases.VectorSpaceWithBasis([bos_dir])

    one_dir = bases.BasisDirection("one_dimension")
    one_space = bases.VectorSpaceWithBasis([one_dir])

    input_space = bases.join_vector_spaces(input_space, bos_space, one_space)

    try:
      selector_width.selector_width(
          query_space=input_space,
          key_space=input_space,
          output_space=output_space,
          bos_space=bos_space,
          one_space=one_space,
          attn_fn=lambda x, y: True,
          out_value_set=set(range(len(input_seq) + 1)),
          categorical_output=categorical_output,
          causal=causal,
          label="select_all",
      )
    except AssertionError as e:
      if "output value mismatch" in str(e):
        # assertion raised if there are inconsistency in the expected output
        # values (likely due to floating point issues for long sequence length)
        self.fail(str(e))
      else:
        raise e

  @parameterized.product(
      causal=[False, True],
      categorical_output=[False, True],
      input_seq=[[1, 2, 3, 4, 5], [-1, 0, 1], [10]],
  )
  def test_selector_width_of_select_none_is_zero(
      self, causal, categorical_output, input_seq
  ):
    vocab = range(-20, 20)
    input_space = bases.VectorSpaceWithBasis.from_values("input", vocab)

    if categorical_output:
      output_space = bases.VectorSpaceWithBasis.from_values("output", range(10))
    else:
      output_space = bases.VectorSpaceWithBasis(
          [bases.BasisDirection("output")]
      )

    bos_dir = bases.BasisDirection("bos_dimension")
    bos_space = bases.VectorSpaceWithBasis([bos_dir])

    one_dir = bases.BasisDirection("one_dimension")
    one_space = bases.VectorSpaceWithBasis([one_dir])

    input_space = bases.join_vector_spaces(input_space, bos_space, one_space)
    residual_space = bases.join_vector_spaces(input_space, output_space)
    bos_vec = residual_space.vector_from_basis_direction(bos_dir)
    one_vec = residual_space.vector_from_basis_direction(one_dir)

    block = selector_width.selector_width(
        query_space=input_space,
        key_space=input_space,
        output_space=output_space,
        bos_space=bos_space,
        one_space=one_space,
        attn_fn=lambda x, y: False,
        out_value_set=set(range(len(input_seq) + 1)),
        categorical_output=categorical_output,
        causal=causal,
        label="select_all",
    )

    test_inputs = [bos_vec + one_vec]
    for x in input_seq:
      test_inputs.append(
          residual_space.vector_from_basis_direction(
              bases.BasisDirection("input", x)
          )
          + one_vec
      )
    test_inputs = bases.VectorInBasis.stack(test_inputs)

    # Expect zero output
    if categorical_output:
      expected_results = [
          output_space.vector_from_basis_direction(
              bases.BasisDirection("output", 0)
          )
          for _ in input_seq
      ]
    else:
      expected_results = [output_space.null_vector() for _ in input_seq]
    expected_results = bases.VectorInBasis.stack(expected_results)

    test_outputs = block.apply(test_inputs).project(output_space)
    self.assertVectorAllClose(
        tests_common.strip_bos_token(test_outputs), expected_results
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/tests_common.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Helper functions for tests."""

from absl.testing import parameterized
import numpy as np
from tracr.craft import bases


def strip_bos_token(vector: bases.VectorInBasis) -> bases.VectorInBasis:
  """Removes BOS token of a vector."""
  return bases.VectorInBasis(vector.basis_directions, vector.magnitudes[1:])


class VectorFnTestCase(parameterized.TestCase):
  """Asserts for vectors."""

  def assertVectorAllClose(self, v1: bases.VectorInBasis,
                           v2: bases.VectorInBasis):
    self.assertEqual(v1.basis_directions, v2.basis_directions)
    np.testing.assert_allclose(v1.magnitudes, v2.magnitudes, atol=1e-7)


==> anc/code/vendor/tracr/tracr/craft/transformers.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Pieces for making transformers."""

import abc
import dataclasses
from typing import Iterable, List, Optional, Sequence, Union

import numpy as np

from tracr.craft import bases
from tracr.craft import vectorspace_fns

project = vectorspace_fns.project


def _np_softmax(x, axis=-1):
  x_max = np.max(x, axis=axis, keepdims=True)
  return np.exp(x - x_max) / np.sum(np.exp(x - x_max), axis=axis, keepdims=True)


def _np_relu(x):
  return np.where(x > 0, x, 0)


def relu(x: bases.VectorInBasis) -> bases.VectorInBasis:
  return bases.VectorInBasis(x.basis_directions, _np_relu(x.magnitudes))


class Block(abc.ABC):
  """Transformer block, acting on a sequence of vector space elements.

  Attributes:
    residual_space: Vector space that contains all subspaces the Block interacts
      with. This can be either the full residual space of a model or a subspace.
  """
  residual_space: bases.VectorSpaceWithBasis

  @abc.abstractmethod
  def apply(self, x: bases.VectorInBasis) -> bases.VectorInBasis:
    """Applies self to an input."""


@dataclasses.dataclass
class AttentionHead(Block):
  """A transformer attention head."""
  w_qk: vectorspace_fns.ScalarBilinear
  w_ov: vectorspace_fns.Linear
  residual_space: Optional[bases.VectorSpaceWithBasis] = None
  causal: bool = False

  def __post_init__(self):
    """Infer residual stream and typecheck subspaces."""
    if self.residual_space is None:
      self.residual_space = bases.join_vector_spaces(self.w_qk.left_space,
                                                     self.w_qk.right_space,
                                                     self.w_ov.input_space,
                                                     self.w_ov.output_space)

    assert self.w_qk.left_space.issubspace(self.residual_space)
    assert self.w_qk.right_space.issubspace(self.residual_space)
    assert self.w_ov.input_space.issubspace(self.residual_space)
    assert self.w_ov.output_space.issubspace(self.residual_space)

  def apply(self, x: bases.VectorInBasis) -> bases.VectorInBasis:
    assert self.residual_space is not None
    assert x in self.residual_space
    # seq_len x query_space
    queries = x.project(self.w_qk.left_space)
    # seq_len x key_space
    keys = x.project(self.w_qk.right_space)

    attn_matrix = queries.magnitudes @ self.w_qk.matrix @ keys.magnitudes.T

    if self.causal:
      # The 1 gives us the matrix above the diagonal.
      mask = np.triu(np.full_like(attn_matrix, -np.inf), 1)
      attn_matrix = attn_matrix + mask

    attn_weights = _np_softmax(attn_matrix)  # seq_len_from, seq_len_to
    values = self.w_ov_residual(x).magnitudes  # seq_len_to, d_model

    magnitudes = attn_weights @ values  # seq_len_from, d_model
    return bases.VectorInBasis(sorted(self.residual_space.basis), magnitudes)

  def w_ov_residual(self, x: bases.VectorInBasis) -> bases.VectorInBasis:
    """Wov but acting on the residual space."""
    x = project(self.residual_space, self.w_ov.input_space)(x)
    out = self.w_ov(x)
    return project(self.w_ov.output_space, self.residual_space)(out)

  @property
  def num_heads(self) -> int:
    return 1

  def as_multi(self) -> "MultiAttentionHead":
    return MultiAttentionHead([self])


@dataclasses.dataclass
class MultiAttentionHead(Block):
  """Applies attention heads in parallel."""
  sub_blocks: List[Union[AttentionHead, "MultiAttentionHead"]]

  def __post_init__(self):
    spaces = [block.residual_space for block in self.sub_blocks]
    self.residual_space, *others = spaces
    assert all(s == self.residual_space for s in others)

  def apply(self, x: bases.VectorInBasis) -> bases.VectorInBasis:
    # each element is seq_len x embedding
    outs = [block.apply(x) for block in self.sub_blocks]
    return bases.VectorInBasis.sum(outs)  # seq_len x embedding

  @property
  def num_heads(self) -> int:
    return sum(sub_block.num_heads for sub_block in self.sub_blocks)

  def heads(self) -> Iterable[AttentionHead]:
    for sub_block in self.sub_blocks:
      if isinstance(sub_block, AttentionHead):
        yield sub_block
      elif isinstance(sub_block, MultiAttentionHead):
        yield from sub_block.heads()
      else:
        raise NotImplementedError()

  def as_multi(self) -> "MultiAttentionHead":
    return self


@dataclasses.dataclass
class MLP(Block):
  """A transformer MLP block."""
  fst: vectorspace_fns.Linear
  snd: vectorspace_fns.Linear
  residual_space: Optional[bases.VectorSpaceWithBasis] = None

  def __post_init__(self):
    """Typecheck subspaces."""
    if self.residual_space is None:
      self.residual_space = bases.join_vector_spaces(self.fst.input_space,
                                                     self.snd.output_space)

    assert self.fst.output_space == self.snd.input_space
    assert self.fst.input_space.issubspace(self.residual_space)
    assert self.snd.output_space.issubspace(self.residual_space)

  def apply(self, x: bases.VectorInBasis) -> bases.VectorInBasis:
    assert x in self.residual_space

    x = project(self.residual_space, self.fst.input_space)(x)
    hidden = self.fst(x)
    hidden = relu(hidden)
    out = self.snd(hidden)
    return project(self.snd.output_space, self.residual_space)(out)

  @classmethod
  def combine_in_parallel(cls, mlps: Sequence["MLP"]) -> "MLP":
    fst = vectorspace_fns.Linear.combine_in_parallel(
        [block.fst for block in mlps])
    snd = vectorspace_fns.Linear.combine_in_parallel(
        [block.snd for block in mlps])
    return cls(fst=fst, snd=snd, residual_space=None)


# Block that fits into a half-layer, without residual connections.
HalfLayerBlock = Union[MLP, AttentionHead, MultiAttentionHead]


@dataclasses.dataclass
class SeriesWithResiduals(Block):
  """A series of blocks with residual connections."""
  blocks: List[HalfLayerBlock]

  def __post_init__(self):
    spaces = [block.residual_space for block in self.blocks]
    self.residual_space = bases.join_vector_spaces(*spaces)

  def apply(self, x: bases.VectorInBasis) -> bases.VectorInBasis:
    x = x.project(self.residual_space)
    for block in self.blocks:
      x_in = x.project(block.residual_space)
      x_out = block.apply(x_in).project(self.residual_space)
      x = x + x_out
    return x


==> anc/code/vendor/tracr/tracr/craft/transformers_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for transformers."""

from absl.testing import absltest
from absl.testing import parameterized
import numpy as np
from tracr.craft import bases
from tracr.craft import tests_common
from tracr.craft import transformers
from tracr.craft import vectorspace_fns as vs_fns

# This makes it easier to use comments to annotate dimensions in arrays
# pylint: disable=g-no-space-after-comment


class AttentionHeadTest(tests_common.VectorFnTestCase):

  @parameterized.parameters([
      dict(with_residual_stream=False),
      dict(with_residual_stream=True),
  ])
  def test_attention_head(self, with_residual_stream):
    i = bases.VectorSpaceWithBasis.from_values("i", [1, 2])
    o = bases.VectorSpaceWithBasis.from_values("o", [1, 2])
    q = bases.VectorSpaceWithBasis.from_values("q", [1, 2])
    k = bases.VectorSpaceWithBasis.from_values("p", [1, 2])
    rs = bases.direct_sum(i, o, q, k)

    seq = bases.VectorInBasis(
        rs.basis,
        np.array([
            #i1 i2 o1 o2 q1 q2 p1 p2
            [1, 0, 0, 0, 1, 0, 1, 0],
            [0, 1, 0, 0, 0, 1, 0, 1],
        ]))

    head = transformers.AttentionHead(
        w_qk=vs_fns.ScalarBilinear(q, k,
                                   np.eye(2) * 100),
        w_ov=vs_fns.Linear(i, o, np.eye(2)),
        residual_space=rs if with_residual_stream else None,
        causal=False,
    )

    self.assertVectorAllClose(
        head.apply(seq),
        bases.VectorInBasis(
            rs.basis,
            np.array([
                #i1 i2 o1 o2 q1 q2 p1 p2
                [0, 0, 1, 0, 0, 0, 0, 0],
                [0, 0, 0, 1, 0, 0, 0, 0],
            ])),
    )


class MLPTest(tests_common.VectorFnTestCase):

  @parameterized.parameters([
      dict(with_residual_stream=False, same_in_out=False),
      dict(with_residual_stream=False, same_in_out=True),
      dict(with_residual_stream=True, same_in_out=False),
      dict(with_residual_stream=True, same_in_out=True),
  ])
  def test_mlp(self, with_residual_stream, same_in_out):
    i = bases.VectorSpaceWithBasis.from_values("i", [1, 2])
    if same_in_out:
      o, rs = i, i
      expected_result = np.array([
          #o1 o2
          [1, 0],
          [0, 1],
      ])
    else:
      o = bases.VectorSpaceWithBasis.from_values("o", [1, 2])
      rs = bases.direct_sum(i, o)
      expected_result = np.array([
          #i1 i2 o1 o2
          [0, 0, 1, 0],
          [0, 0, 0, 1],
      ])
    h = bases.VectorSpaceWithBasis.from_values("p", [1, 2])

    seq = bases.VectorInBasis(
        i.basis,
        np.array([
            #i1  i2
            [1, -1],
            [-1, 1],
        ])).project(rs)

    mlp = transformers.MLP(
        fst=vs_fns.Linear(i, h, np.eye(2)),
        snd=vs_fns.Linear(h, o, np.eye(2)),
        residual_space=rs if with_residual_stream else None,
    )

    self.assertEqual(
        mlp.apply(seq),
        bases.VectorInBasis(rs.basis, expected_result),
    )

  def test_combining_mlps(self):
    in12 = bases.VectorSpaceWithBasis.from_values("in", [1, 2])
    in34 = bases.VectorSpaceWithBasis.from_values("in", [3, 4])
    out12 = bases.VectorSpaceWithBasis.from_values("out", [1, 2])
    residual_space = bases.join_vector_spaces(in12, in34, out12)

    h1 = bases.VectorSpaceWithBasis.from_values("h", [1])
    h2 = bases.VectorSpaceWithBasis.from_values("h", [2])

    # MLP1 maps in2 -> h1 -> out1
    mlp1 = transformers.MLP(
        fst=vs_fns.Linear(in12, h1, np.array([[0], [1]])),
        snd=vs_fns.Linear(h1, out12, np.array([[1, 0]])))

    # MLP2 maps in3 -> h2 -> out2
    mlp2 = transformers.MLP(
        fst=vs_fns.Linear(in34, h2, np.array([[1], [0]])),
        snd=vs_fns.Linear(h2, out12, np.array([[0, 1]])))

    mlp = transformers.MLP.combine_in_parallel([mlp1, mlp2])

    seq = bases.VectorInBasis(
        bases.direct_sum(in12, in34).basis,
        np.array([
            #i1 i2 i3 i4
            [1, 2, 0, 0],
            [0, 2, 3, 4],
        ])).project(residual_space)

    expected_result = bases.VectorInBasis(
        out12.basis,
        np.array([
            #o1 o2
            [2, 0],
            [2, 3],
        ]))

    self.assertEqual(
        mlp.apply(seq).project(out12),
        expected_result,
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/craft/vectorspace_fns.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Functions on vector spaces."""

import abc
import dataclasses
from typing import Callable, Sequence

import numpy as np
from tracr.craft import bases

VectorSpaceWithBasis = bases.VectorSpaceWithBasis
VectorInBasis = bases.VectorInBasis
BasisDirection = bases.BasisDirection


class VectorFunction(abc.ABC):
  """A function that acts on vectors."""

  input_space: VectorSpaceWithBasis
  output_space: VectorSpaceWithBasis

  @abc.abstractmethod
  def __call__(self, x: VectorInBasis) -> VectorInBasis:
    """Evaluates the function."""


class Linear(VectorFunction):
  """A linear function."""

  def __init__(
      self,
      input_space: VectorSpaceWithBasis,
      output_space: VectorSpaceWithBasis,
      matrix: np.ndarray,
  ):
    """Initialises.

    Args:
      input_space: The input vector space.
      output_space: The output vector space.
      matrix: a [input, output] matrix acting in a (sorted) basis.
    """
    self.input_space = input_space
    self.output_space = output_space
    self.matrix = matrix

  def __post_init__(self) -> None:
    output_size, input_size = self.matrix.shape
    assert input_size == self.input_space.num_dims
    assert output_size == self.output_space.num_dims

  def __call__(self, x: VectorInBasis) -> VectorInBasis:
    if x not in self.input_space:
      raise TypeError(f"x={x} not in self.input_space={self.input_space}.")
    return self.output_space.make_vector(x.magnitudes @ self.matrix)

  @classmethod
  def from_action(
      cls,
      input_space: VectorSpaceWithBasis,
      output_space: VectorSpaceWithBasis,
      action: Callable[[BasisDirection], VectorInBasis],
  ) -> "Linear":
    """from_action(i, o)(action) creates a Linear."""

    matrix = np.zeros((input_space.num_dims, output_space.num_dims))
    for i, direction in enumerate(input_space.basis):
      out_vector = action(direction)
      if out_vector not in output_space:
        raise TypeError(
            f"image of {direction} from input_space={input_space} "
            f"is not in output_space={output_space}"
        )
      matrix[i, :] = out_vector.magnitudes

    return Linear(input_space, output_space, matrix)

  @classmethod
  def combine_in_parallel(cls, fns: Sequence["Linear"]) -> "Linear":
    """Combines multiple parallel linear functions into a single one."""
    joint_input_space = bases.join_vector_spaces(
        *[fn.input_space for fn in fns]
    )
    joint_output_space = bases.join_vector_spaces(
        *[fn.output_space for fn in fns]
    )

    # Cache properties for the parents to avoid recomputing for each child.
    # Since the index_by_direction cached_property of the children is needed
    # within the action, it would be computed for every single child. This is
    # redundant as they share the same basis. By accessing the properties here,
    # we ensure they are only computed once and passed on to the children.
    _ = joint_input_space.index_by_direction
    _ = joint_output_space.index_by_direction

    def action(x: bases.BasisDirection) -> bases.VectorInBasis:
      out = joint_output_space.null_vector()
      for fn in fns:
        if x in fn.input_space:
          x_vec = fn.input_space.vector_from_basis_direction(x)
          applied = fn(x_vec)
          out = out.add_directions(applied)
      return out

    return cls.from_action(joint_input_space, joint_output_space, action)


def project(
    from_space: VectorSpaceWithBasis,
    to_space: VectorSpaceWithBasis,
) -> Linear:
  """Creates a projection."""

  def action(direction: bases.BasisDirection) -> VectorInBasis:
    if direction in to_space:
      return to_space.vector_from_basis_direction(direction)
    else:
      return to_space.null_vector()

  return Linear.from_action(from_space, to_space, action=action)


@dataclasses.dataclass
class ScalarBilinear:
  """A scalar-valued bilinear operator."""

  left_space: VectorSpaceWithBasis
  right_space: VectorSpaceWithBasis
  matrix: np.ndarray

  def __post_init__(self):
    """Ensure matrix acts in sorted bases and typecheck sizes."""
    left_size, right_size = self.matrix.shape
    assert left_size == self.left_space.num_dims
    assert right_size == self.right_space.num_dims

  def __call__(self, x: VectorInBasis, y: VectorInBasis) -> float:
    """Describes the action of the operator on vectors."""
    if x not in self.left_space:
      raise TypeError(f"x={x} not in self.left_space={self.left_space}.")
    if y not in self.right_space:
      raise TypeError(f"y={y} not in self.right_space={self.right_space}.")
    return (x.magnitudes.T @ self.matrix @ y.magnitudes).item()

  @classmethod
  def from_action(
      cls,
      left_space: VectorSpaceWithBasis,
      right_space: VectorSpaceWithBasis,
      action: Callable[[BasisDirection, BasisDirection], float],
  ) -> "ScalarBilinear":
    """from_action(l, r)(action) creates a ScalarBilinear."""

    matrix = np.zeros((left_space.num_dims, right_space.num_dims))
    for i, left_direction in enumerate(left_space.basis):
      for j, right_direction in enumerate(right_space.basis):
        matrix[i, j] = action(left_direction, right_direction)

    return ScalarBilinear(left_space, right_space, matrix)


==> anc/code/vendor/tracr/tracr/craft/vectorspace_fns_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for vectorspace_fns."""

from absl.testing import absltest
from absl.testing import parameterized
import numpy as np
from tracr.craft import bases
from tracr.craft import tests_common
from tracr.craft import vectorspace_fns as vs_fns


class LinearTest(tests_common.VectorFnTestCase):

  def test_identity_from_matrix(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b", "c"])
    f = vs_fns.Linear(vs, vs, np.eye(3))
    for v in vs.basis_vectors():
      self.assertEqual(f(v), v)

  def test_identity_from_action(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b", "c"])
    f = vs_fns.Linear.from_action(vs, vs, vs.vector_from_basis_direction)
    for v in vs.basis_vectors():
      self.assertEqual(f(v), v)

  def test_nonidentiy(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a = vs.vector_from_basis_direction(bases.BasisDirection("a"))
    b = vs.vector_from_basis_direction(bases.BasisDirection("b"))

    f = vs_fns.Linear(vs, vs, np.array([[0.3, 0.7], [0.2, 0.1]]))

    self.assertEqual(
        f(a), bases.VectorInBasis(vs.basis, np.array([0.3, 0.7])))
    self.assertEqual(
        f(b), bases.VectorInBasis(vs.basis, np.array([0.2, 0.1])))

  def test_different_vector_spaces(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["c", "d"])
    a, b = vs1.basis_vectors()
    c, d = vs2.basis_vectors()

    f = vs_fns.Linear(vs1, vs2, np.eye(2))

    self.assertEqual(f(a), c)
    self.assertEqual(f(b), d)

  def test_combining_linear_functions_with_different_input(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["c", "d"])
    vs = bases.direct_sum(vs1, vs2)
    a = vs.vector_from_basis_direction(bases.BasisDirection("a"))
    b = vs.vector_from_basis_direction(bases.BasisDirection("b"))
    c = vs.vector_from_basis_direction(bases.BasisDirection("c"))
    d = vs.vector_from_basis_direction(bases.BasisDirection("d"))

    f1 = vs_fns.Linear(vs1, vs1, np.array([[0, 1], [1, 0]]))
    f2 = vs_fns.Linear(vs2, vs2, np.array([[1, 0], [0, 0]]))
    f3 = vs_fns.Linear.combine_in_parallel([f1, f2])

    self.assertEqual(
        f3(a), bases.VectorInBasis(vs.basis, np.array([0, 1, 0, 0])))
    self.assertEqual(
        f3(b), bases.VectorInBasis(vs.basis, np.array([1, 0, 0, 0])))
    self.assertEqual(
        f3(c), bases.VectorInBasis(vs.basis, np.array([0, 0, 1, 0])))
    self.assertEqual(
        f3(d), bases.VectorInBasis(vs.basis, np.array([0, 0, 0, 0])))

  def test_combining_linear_functions_with_same_input(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a = vs.vector_from_basis_direction(bases.BasisDirection("a"))
    b = vs.vector_from_basis_direction(bases.BasisDirection("b"))

    f1 = vs_fns.Linear(vs, vs, np.array([[0, 1], [1, 0]]))
    f2 = vs_fns.Linear(vs, vs, np.array([[1, 0], [0, 0]]))
    f3 = vs_fns.Linear.combine_in_parallel([f1, f2])

    self.assertEqual(
        f3(a), bases.VectorInBasis(vs.basis, np.array([1, 1])))
    self.assertEqual(
        f3(b), bases.VectorInBasis(vs.basis, np.array([1, 0])))
    self.assertEqual(f3(a), f1(a) + f2(a))
    self.assertEqual(f3(b), f1(b) + f2(b))


class ProjectionTest(tests_common.VectorFnTestCase):

  def test_projection_to_larger_space(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    a1, b1 = vs1.basis_vectors()
    a2, b2, _, _ = vs2.basis_vectors()

    f = vs_fns.project(vs1, vs2)

    self.assertEqual(f(a1), a2)
    self.assertEqual(f(b1), b2)

  def test_projection_to_smaller_space(self):
    vs1 = bases.VectorSpaceWithBasis.from_names(["a", "b", "c", "d"])
    vs2 = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a1, b1, c1, d1 = vs1.basis_vectors()
    a2, b2 = vs2.basis_vectors()

    f = vs_fns.project(vs1, vs2)

    self.assertEqual(f(a1), a2)
    self.assertEqual(f(b1), b2)
    self.assertEqual(f(c1), vs2.null_vector())
    self.assertEqual(f(d1), vs2.null_vector())


class ScalarBilinearTest(parameterized.TestCase):

  def test_identity_matrix(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a, b = vs.basis_vectors()

    f = vs_fns.ScalarBilinear(vs, vs, np.eye(2))

    self.assertEqual(f(a, a), 1)
    self.assertEqual(f(a, b), 0)
    self.assertEqual(f(b, a), 0)
    self.assertEqual(f(b, b), 1)

  def test_identity_from_action(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a, b = vs.basis_vectors()

    f = vs_fns.ScalarBilinear.from_action(vs, vs, lambda x, y: int(x == y))

    self.assertEqual(f(a, a), 1)
    self.assertEqual(f(a, b), 0)
    self.assertEqual(f(b, a), 0)
    self.assertEqual(f(b, b), 1)

  def test_non_identity(self):
    vs = bases.VectorSpaceWithBasis.from_names(["a", "b"])
    a, b = vs.basis_vectors()

    f = vs_fns.ScalarBilinear.from_action(vs, vs,
                                          lambda x, y: int(x.name == "a"))

    self.assertEqual(f(a, a), 1)
    self.assertEqual(f(a, b), 1)
    self.assertEqual(f(b, a), 0)
    self.assertEqual(f(b, b), 0)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/examples/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/rasp/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/rasp/causal_eval.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""RASP Evaluator which applies causal masks to selectors."""

from typing import Sequence, Union

import numpy as np
from tracr.rasp import rasp


class CausalEvaluator(rasp.DefaultRASPEvaluator):
  """Evaluates RASP with causal masking."""

  def evaluate(
      self, expr: rasp.RASPExpr, xs: Sequence[rasp.Value]
  ) -> Union[Sequence[rasp.Value], rasp.SelectorValue]:
    out = super().evaluate(expr, xs)

    if not isinstance(expr, rasp.Selector):
      return out

    out = np.array(out)
    causal_mask = np.tril(np.full(out.shape, 1))
    return np.logical_and(causal_mask, out).tolist()


evaluate = CausalEvaluator().evaluate


==> anc/code/vendor/tracr/tracr/rasp/causal_eval_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for causal_eval."""

from absl.testing import absltest
from absl.testing import parameterized

from tracr.rasp import causal_eval
from tracr.rasp import rasp


class CausalEvalTest(parameterized.TestCase):

  @parameterized.named_parameters(
      dict(
          testcase_name="constant_selector_3x3_1",
          program=rasp.ConstantSelector([
              [True, True, True],
              [True, True, True],
              [True, True, True],
          ]),
          input_sequence=[True, True, True],
          expected_output=[
              [True, False, False],
              [True, True, False],
              [True, True, True],
          ]),
      dict(
          testcase_name="constant_selector_3x3_2",
          program=rasp.ConstantSelector([
              [True, True, True],
              [False, True, True],
              [True, False, True],
          ]),
          input_sequence=[True, True, True],
          expected_output=[
              [True, False, False],
              [False, True, False],
              [True, False, True],
          ]))
  def test_evaluations(self, program, input_sequence, expected_output):
    self.assertListEqual(
        causal_eval.evaluate(program, input_sequence),
        expected_output,
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/rasp/rasp.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""RASP program objects.

Every object in the RASP language is a function.

The most important type is S-Op, which is a function List[Value] -> List[Value].

An S-Op represents a state inside the residual stream of the transformer.
Therefore, any RASP program that represents a transformer computation must
define a final S-Op that represents the state of the residual stream at the
end of the computation. In particular, given an S-Op `x`,
`x([1, 2, 3])` represents something like the state of the residual stream
at location `x` when the transformer is fed [1, 2, 3] as input.

A secondary (but still important) type is Selector, which is a function
List[Value] -> List[List[bool]]. Given a Selector `sel`, sel([1, 2, 3])
represents something like an attention matrix in the transformer.

For a full reference on RASP, see https://arxiv.org/abs/2106.06981.
"""

import abc
import collections.abc
import copy
import enum
import functools
import itertools
from typing import (Any, Callable, Dict, Generic, List, Mapping, Optional,
                    Sequence, TypeVar, Union)

from absl import logging
import numpy as np
from typing_extensions import Protocol

SelectorValue = List[List[bool]]
NumericValue = Union[int, float]
Value = Union[None, int, float, str, bool]
VT = TypeVar("VT", bound=Value)
RASPExprT = TypeVar("RASPExprT", bound="RASPExpr")
SOpT = TypeVar("SOpT", bound="SOp")
T = TypeVar("T")

_NAME_KEY = "name"
_ENCODING_KEY = "encoding"

# These are run on every expression when it's initialised.
# Add your own annotators to this dict to add custom default annotations.
#
# For example, DEFAULT_ANNOTATORS['foo'] will provide the default value for
# expr.annotations['foo]. The annotator will get called lazily the first time
# that key is accessed.
#
# See the `default_name` annotator for a full example.
DEFAULT_ANNOTATORS: Dict[str, "Annotator"] = {}


class Annotator(Protocol):

  def __call__(self, expr: "RASPExpr") -> Any:
    """What annotation to add to `expr`."""


class _Annotations(collections.abc.Mapping):
  """Holds the expression's annotations.

  It's immutable to the user, but will attempt to generate default values
  lazily when missing keys are requested.
  """

  def __init__(self, expr, **kwargs: Any):
    self._expr = expr
    self._inner_dict: Dict[str, Any] = {**kwargs}

  def __getitem__(self, key: str) -> Any:
    if key not in self._inner_dict:
      if key not in DEFAULT_ANNOTATORS:
        raise KeyError(
            f"No annotation exists for key '{key}'. Available keys:"
            f" {set(self.keys()) | set(DEFAULT_ANNOTATORS.keys())}"
        )
      self._inner_dict[key] = DEFAULT_ANNOTATORS[key](self._expr)

    return self._inner_dict[key]

  def __iter__(self):
    return iter(self._inner_dict)

  def __len__(self):
    return len(self._inner_dict)


class RASPExpr(abc.ABC):
  """A class distinguishing RASP expressions from other objects."""
  _ids = itertools.count(1)

  def __init__(self):
    self._annotations: Mapping[str, Any] = _Annotations(self)

  @abc.abstractmethod
  def __call__(self,
               xs: Sequence[Value]) -> Union[Sequence[Value], SelectorValue]:
    """Evaluates the RASPExpr using the standard evaluator."""

  @property
  def annotations(self) -> Mapping[str, Any]:
    """The annotations of this expression instance."""
    return self._annotations

  @annotations.setter
  def annotations(self, annotations: Mapping[str, Any]):
    self._annotations = _Annotations(self, **annotations)

  @property
  def name(self) -> str:
    """The name of this expression."""
    return self.annotations[_NAME_KEY]

  @property
  @abc.abstractmethod
  def children(self) -> Sequence["RASPExpr"]:
    """Direct dependencies of this expression."""

  @functools.cached_property
  def unique_id(self):
    """A unique id for every expression instance."""
    return next(self._ids)

  def copy(self: RASPExprT) -> RASPExprT:
    """Returns a shallow copy of this RASPExpr with a new ID."""
    return copy.copy(self)

  @property
  def label(self) -> str:
    return f"{self.name}_{self.unique_id}"

  def named(self: RASPExprT, name: str) -> RASPExprT:
    """Convenience method for adding a name."""
    return annotate(self, name=name)

  def annotated(self: RASPExprT, **annotations) -> RASPExprT:
    """Convenience method for adding annotations."""
    return annotate(self, **annotations)


def annotate(expr: RASPExprT, **annotations) -> RASPExprT:
  """Creates a new expr with added annotations."""
  new = expr.copy()
  # Note that new annotations will overwrite existing ones with matching keys.
  new.annotations = {**expr.annotations, **annotations}
  return new


### S-Ops.


class SOp(RASPExpr):
  """A Sequence Operation."""

  def __call__(self, xs: Sequence[Value]) -> Sequence[Value]:
    return evaluate(self, xs)  # pytype: disable=bad-return-type

  # Allow construction of SOps using numeric operators with constant values.
  # Note: if inheriting SOp by a dataclass, make sure to disable eq and order,
  # as they will override these.

  def __lt__(self, other: Value) -> "SOp":
    """self < other."""
    return Map(lambda x: x < other, self)

  def __le__(self, other: Value) -> "SOp":
    """self <= other."""
    return Map(lambda x: x <= other, self)

  def __eq__(self, other: Value) -> "SOp":
    """self == other."""
    return Map(lambda x: x == other, self)

  def __ne__(self, other: Value) -> "SOp":
    """self != other."""
    return Map(lambda x: x != other, self)

  def __gt__(self, other: Value) -> "SOp":
    """self > other."""
    return Map(lambda x: x > other, self)

  def __ge__(self, other: Value) -> "SOp":
    """self >= other."""
    return Map(lambda x: x >= other, self)

  def __add__(self, other: Union["SOp", Value]) -> "SOp":
    """self + other."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x + y, self, other)
    return Map(lambda x: x + other, self)

  def __radd__(self, other: Union["SOp", Value]) -> "SOp":
    """other + self."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x + y, other, self)
    return Map(lambda x: other + x, self)

  def __sub__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """self - other."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x - y, self, other)
    return Map(lambda x: x - other, self)

  def __rsub__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """other - self."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x - y, other, self)
    return Map(lambda x: other - x, self)

  def __mul__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """self * other."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x * y, self, other)
    return Map(lambda x: x * other, self)

  def __rmul__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """other * self."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x * y, other, self)
    return Map(lambda x: other * x, self)

  def __truediv__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """self / other."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x / y, self, other)
    return Map(lambda x: x / other, self)

  def __rtruediv__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """other / self."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x / y, other, self)
    return Map(lambda x: other / x, self)

  def __invert__(self) -> "SOp":
    return Map(lambda x: not x, self)

  def __and__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """self & other."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x and y, self, other)
    return Map(lambda x: x and other, self)

  def __or__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """self | other."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x or y, self, other)
    return Map(lambda x: x or other, self)

  def __rand__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """other & self."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x and y, other, self)
    return Map(lambda x: other and x, self)

  def __ror__(self, other: Union["SOp", NumericValue]) -> "SOp":
    """other | self."""
    if isinstance(other, SOp):
      return SequenceMap(lambda x, y: x or y, other, self)
    return Map(lambda x: x or other, self)


class TokensType(SOp):
  """Primitive SOp returning the original input tokens."""

  @property
  def children(self) -> Sequence[RASPExpr]:
    return []

  @property
  def label(self) -> str:
    return "tokens"

  def __repr__(self):
    return "tokens"


class IndicesType(SOp):
  """Primitive SOp returning the position index at each token."""

  @property
  def children(self) -> Sequence[RASPExpr]:
    return []

  @property
  def label(self) -> str:
    return "indices"

  def __repr__(self):
    return "indices"


class LengthType(SOp):
  """Primitive SOp returning the total length of the input."""

  @property
  def children(self) -> Sequence[RASPExpr]:
    return []

  @property
  def label(self) -> str:
    return "length"

  def __repr__(self):
    return "length"


tokens = TokensType()
indices = IndicesType()
length = LengthType()


class Map(SOp):
  """SOp that evaluates the function elementwise on the input SOp.

  Map(lambda x: x + 1, tokens).eval([1, 2, 3]) == [2, 3, 4]
  """

  def __init__(
      self,
      f: Callable[[Value], Value],
      inner: SOp,
      simplify: bool = True,
  ):
    """Initialises.

    Args:
      f: the function to apply elementwise.
      inner: the SOp to which to apply `f`.
      simplify: if True and if `inner` is also a Map, will combine the new map
        and `inner` into a single Map object.
    """
    super().__init__()
    self.f = f
    self.inner = inner

    assert isinstance(self.inner, SOp)
    assert callable(self.f) and not isinstance(self.f, RASPExpr)

    if simplify and isinstance(self.inner, Map):
      # Combine the functions into just one.
      inner_f = self.inner.f
      self.f = lambda t: f(inner_f(t))
      self.inner = self.inner.inner

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.inner]


class SequenceMap(SOp):
  """SOp that evaluates the function elementwise on the two given SOp's.

  SequenceMap(lambda x, y: x - y, length, tokens).eval([1, 2, 3]) == [2, 1, 0]
  """

  def __init__(
      self,
      f: Callable[[Value, Value], Value],
      fst: SOp,
      snd: SOp,
  ):
    super().__init__()

    if fst is snd:
      logging.warning("Creating a SequenceMap with both inputs being the same "
                      "SOp is discouraged. You should use a Map instead.")

    self.f = f
    self.fst = fst
    self.snd = snd
    assert isinstance(self.fst, SOp)
    assert isinstance(self.snd, SOp)
    assert callable(self.f) and not isinstance(self.f, RASPExpr)

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.fst, self.snd]


class LinearSequenceMap(SequenceMap):
  """SOp that evaluates a linear function elementwise on the two given SOp's."""

  def __init__(self, fst: SOp, snd: SOp, fst_fac: float, snd_fac: float):
    super().__init__(fst=fst, snd=snd, f=lambda x, y: fst_fac * x + snd_fac * y)
    self.fst_fac = fst_fac
    self.snd_fac = snd_fac


class Full(SOp):
  """A SOp evaluating to [fill]*len(input_values)."""

  def __init__(self, fill: Value):
    super().__init__()
    self.fill = fill

  @property
  def children(self) -> Sequence[RASPExpr]:
    return []


def sop_not(sop: SOp) -> SOp:
  return Map(lambda t: not t, sop)


class ConstantSOp(SOp, Generic[VT]):
  """A constant S-Op for testing purposes."""

  def __init__(self, value: Sequence[VT], check_length: bool = True):
    super().__init__()
    self.value = value
    self.check_length = check_length

  @property
  def children(self) -> Sequence[RASPExpr]:
    return []


### Selectors.


class Predicate(Protocol):

  def __call__(self, key: Value, query: Value) -> bool:
    """Applies the predicate."""


class Comparison(enum.Enum):
  """A two-place boolean comparison predicate for use in Select."""
  EQ = "=="
  LT = "<"
  LEQ = "<="
  GT = ">"
  GEQ = ">="
  NEQ = "!="
  TRUE = "True"
  FALSE = "False"

  def __call__(self, key: Value, query: Value) -> bool:
    if key is None:
      raise ValueError("key is None!")
    if query is None:
      raise ValueError("query is None!")
    return _comparison_table[self](key, query)


_comparison_table = {
    Comparison.EQ: lambda key, query: key == query,
    Comparison.LT: lambda key, query: key < query,
    Comparison.LEQ: lambda key, query: key <= query,
    Comparison.GT: lambda key, query: key > query,
    Comparison.GEQ: lambda key, query: key >= query,
    Comparison.NEQ: lambda key, query: key != query,
    Comparison.TRUE: lambda key, query: True,
    Comparison.FALSE: lambda key, query: False,
}


class Selector(RASPExpr):
  """RASP Selector. Represents something like an attention head's weights."""

  def __call__(self, xs: Sequence[Value]) -> SelectorValue:
    return evaluate(self, xs)  # pytype: disable=bad-return-type

  # Allow construction of Selector combinations using Python logical operators.
  def __and__(self, other: "Selector") -> "Selector":
    """self & other."""
    return selector_and(self, other)

  def __rand__(self, other: "Selector") -> "Selector":
    """other & self."""
    return selector_and(other, self)

  def __or__(self, other: "Selector") -> "Selector":
    """self | other."""
    return selector_or(self, other)

  def __ror__(self, other: "Selector") -> "Selector":
    """other | self."""
    return selector_or(other, self)

  def __invert__(self) -> "Selector":
    """~self."""
    return selector_not(self)


class Select(Selector):
  """Primitive that creates a Selector."""

  def __init__(self, keys: SOp, queries: SOp, predicate: Predicate):
    super().__init__()
    self.keys = keys
    self.queries = queries
    self.predicate = predicate
    assert isinstance(self.keys, SOp)
    assert isinstance(self.queries, SOp)

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.keys, self.queries]


class ConstantSelector(Selector):
  """A constant selector for testing purposes."""

  def __init__(self, value: SelectorValue, check_length: bool = True):
    super().__init__()
    self.value = value
    self.check_length = check_length

  @property
  def children(self) -> Sequence[RASPExpr]:
    return []


class SelectorWidth(SOp):
  """SelectorWidth primitive."""

  def __init__(self, selector: Selector):
    super().__init__()
    self.selector = selector
    assert isinstance(self.selector, Selector)

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.selector]


class SelectorAnd(Selector):
  """Implements elementwise `and` between selectors."""

  def __init__(self, fst: Selector, snd: Selector):
    super().__init__()
    self.fst = fst
    self.snd = snd
    assert isinstance(self.fst, Selector)
    assert isinstance(self.snd, Selector)

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.fst, self.snd]


class SelectorOr(Selector):
  """Implements elementwise `or` between selectors."""

  def __init__(self, fst: Selector, snd: Selector):
    super().__init__()
    self.fst = fst
    self.snd = snd
    assert isinstance(self.fst, Selector)
    assert isinstance(self.snd, Selector)

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.fst, self.snd]


class SelectorNot(Selector):
  """Implements elementwise `not` on a selector."""

  def __init__(self, inner: Selector):
    self.inner = inner
    super().__init__()
    assert isinstance(self.inner, Selector)

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.inner]


def selector_not(
    inner: Selector,
    simplify: bool = True,
) -> Selector:
  """Returns a SelectorNot, or a Select if simplifying is possible."""
  if simplify and isinstance(inner, Select):
    predicate = lambda k, q: not inner.predicate(k, q)
    return Select(inner.keys, inner.queries, predicate=predicate)

  return SelectorNot(inner)


def selector_and(
    fst: Selector,
    snd: Selector,
    simplify: bool = True,
) -> Selector:
  """Returns a SelectorAnd, or a Select if simplifying is possible."""
  if simplify and isinstance(fst, Select) and isinstance(snd, Select):
    simplified = _attempt_simplify(fst, snd, lambda l, r: l and r)
    if simplified:
      return simplified

  return SelectorAnd(fst, snd)


def selector_or(
    fst: Selector,
    snd: Selector,
    simplify: bool = True,
) -> Selector:
  """Returns a SelectorOr, or a Select if simplifying is possible."""
  if simplify and isinstance(fst, Select) and isinstance(snd, Select):
    simplified = _attempt_simplify(fst, snd, lambda l, r: l or r)
    if simplified:
      return simplified

  return SelectorOr(fst, snd)


def _attempt_simplify(
    fst: Select,
    snd: Select,
    combine: Callable[[bool, bool], bool],
) -> Optional[Select]:
  """Simplifies two Selects if possible.

  If two Selects in a compound Selector have matching keys and queries, they can
  be simplified into one Select with a compound predicate:

  lambda k,q: combine(fst.predicate(k,q), snd.predicate(k,q))

  This function returns a Select with this predicate if possible,
  and None otherwise.

  A Full SOp in a key or query position is a special case that always matches
  any SOp in the corresponding position in the other selector. In that case,
  we bake in the fill value into the corresponding Select's predicate before
  combining. This allows us to use the other SOp as the input to the simplified
  Select.

  Args:
    fst: the first Select.
    snd: the second Select.
    combine: how to combine the outputs of the individual predicates.

  Returns:
    A combined Select, if possible.
  """
  fst_predicate = fst.predicate
  snd_predicate = snd.predicate
  common_keys = None
  common_queries = None

  if isinstance(fst.keys, Full):
    common_keys = snd.keys
    # We pass the predicate in as a default arg to avoid unintended recursion.
    fst_predicate = lambda key, query, p=fst_predicate: p(fst.keys.fill, query)
  if isinstance(snd.keys, Full):
    common_keys = fst.keys
    snd_predicate = lambda key, query, p=snd_predicate: p(snd.keys.fill, query)
  if isinstance(fst.queries, Full):
    common_queries = snd.queries
    fst_predicate = lambda key, query, p=fst_predicate: p(key, fst.queries.fill)
  if isinstance(snd.queries, Full):
    common_queries = fst.queries
    snd_predicate = lambda key, query, p=snd_predicate: p(key, snd.queries.fill)
  if fst.keys is snd.keys:
    common_keys = fst.keys
  if fst.queries is snd.queries:
    common_queries = fst.queries

  if not common_keys or not common_queries:
    return None

  def predicate(key, query):
    return combine(fst_predicate(key, query), snd_predicate(key, query))

  return Select(common_keys, common_queries, predicate=predicate)


class Aggregate(SOp, Generic[VT]):
  """Aggregate primitive."""

  def __init__(self,
               selector: Selector,
               sop: SOp,
               default: Optional[VT] = None):
    """Initialises. The default is used where nothing is selected."""
    super().__init__()
    self.selector = selector
    self.sop = sop
    self.default = default
    assert isinstance(self.selector, Selector)
    assert isinstance(self.sop, SOp)
    assert (self.default is None or isinstance(self.default,
                                               (str, float, bool, int)))

  @property
  def children(self) -> Sequence[RASPExpr]:
    return [self.selector, self.sop]


### SOp encodings.


class Encoding(enum.Enum):
  """The encoding used by a SOp. Only number-valued SOps support numerical."""
  CATEGORICAL = "categorical"
  NUMERICAL = "numerical"


def numerical(sop: SOpT) -> SOpT:
  return annotate(sop, encoding=Encoding.NUMERICAL)


def categorical(sop: SOpT) -> SOpT:
  return annotate(sop, encoding=Encoding.CATEGORICAL)


def get_encoding(sop: SOp) -> Encoding:
  return sop.annotations["encoding"]


def is_numerical(sop: SOp) -> bool:
  """Check if the SOp is numerically encoded."""
  return get_encoding(sop) == Encoding.NUMERICAL


def is_categorical(sop: SOp) -> bool:
  """Check if the SOp is categorically encoded."""
  return get_encoding(sop) == Encoding.CATEGORICAL


def default_encoding(expr: RASPExpr) -> Optional[Encoding]:
  """Adds an 'encoding' annotation, default is Categorical."""
  if not isinstance(expr, SOp):
    raise TypeError(f"expr {expr} is not a SOp.")

  return Encoding.CATEGORICAL


DEFAULT_ANNOTATORS[_ENCODING_KEY] = default_encoding

### naming.

# Subclasses must appear here before superclasses in order for
# the most specific entry to be used.

_default_name_by_class = {
    # Primitives
    TokensType: "tokens",
    IndicesType: "indices",
    LengthType: "length",
    # SOps
    LinearSequenceMap: "linear_sequence_map",
    SequenceMap: "sequence_map",
    Map: "map",
    Full: "full",
    ConstantSOp: "constant_sop",
    SelectorWidth: "selector_width",
    Aggregate: "aggregate",
    SOp: "sop",
    # Selectors
    Select: "select",
    SelectorAnd: "selector_and",
    SelectorOr: "selector_or",
    SelectorNot: "selector_not",
    ConstantSelector: "constant_selector",
    Selector: "selector",
}


def default_name(expr: RASPExpr) -> Dict[str, str]:
  for cls, name in _default_name_by_class.items():
    if isinstance(expr, cls):
      return name

  raise NotImplementedError(f"{expr} was not given a default name!")


DEFAULT_ANNOTATORS[_NAME_KEY] = default_name

### evaluation.


class RASPEvaluator(abc.ABC):
  """ABC for RASP evaluators."""

  @abc.abstractmethod
  def evaluate(self, expr: RASPExpr,
               xs: Sequence[Value]) -> Union[Sequence[Value], SelectorValue]:
    """Evaluates the RASP expression on input `xs`."""


class DefaultRASPEvaluator(abc.ABC):
  """Default evaluator for RASP."""

  def evaluate(self, expr: RASPExpr,
               xs: Sequence[Value]) -> Union[Sequence[Value], SelectorValue]:
    """Evaluates the RASP expression on input `xs`."""
    return self._eval_fn_by_expr_type[type(expr)](expr, xs)

  def __init__(self):
    self._eval_fn_by_expr_type = {
        # Primitives
        TokensType: self.eval_tokens,
        IndicesType: self.eval_indices,
        LengthType: self.eval_length,
        # SOps
        LinearSequenceMap: self.eval_sequence_map,
        SequenceMap: self.eval_sequence_map,
        Map: self.eval_map,
        Full: self.eval_full,
        ConstantSOp: self.eval_constant_sop,
        SelectorWidth: self.eval_selector_width,
        Aggregate: self.eval_aggregate,
        SOp: _raise_not_implemented,
        # Selectors
        Select: self.eval_select,
        SelectorAnd: self.eval_selector_and,
        SelectorOr: self.eval_selector_or,
        SelectorNot: self.eval_selector_not,
        ConstantSelector: self.eval_constant_selector,
        Selector: _raise_not_implemented,
    }

  def eval_tokens(self, sop: TokensType,
                  xs: Sequence[Value]) -> Sequence[Value]:
    del sop
    return list(xs)

  def eval_indices(self, sop: IndicesType,
                   xs: Sequence[Value]) -> Sequence[Value]:
    del sop
    return list(range(len(xs)))

  def eval_length(self, sop: LengthType, xs: Sequence[Value]) -> Sequence[int]:
    del sop
    return [len(xs)] * len(xs)

  def eval_sequence_map(self, sop: SequenceMap,
                        xs: Sequence[Value]) -> Sequence[Value]:
    fst_values = self.evaluate(sop.fst, xs)
    snd_values = self.evaluate(sop.snd, xs)
    return [
        sop.f(x, y) if None not in [x, y] else None
        for x, y in zip(fst_values, snd_values)
    ]

  def eval_map(self, sop: Map, xs: Sequence[Value]) -> Sequence[Value]:
    return [
        sop.f(x) if x is not None else None
        for x in self.evaluate(sop.inner, xs)
    ]

  def eval_full(self, sop: Full, xs: Sequence[Value]) -> Sequence[Value]:
    return [sop.fill] * len(xs)

  def eval_constant_sop(self, sop: ConstantSOp,
                        xs: Sequence[Value]) -> Sequence[Value]:
    if sop.check_length and (len(xs) != len(sop.value)):
      raise ValueError(
          f"Constant len {len(sop.value)} doesn't match input len {len(xs)}.")
    return sop.value

  def eval_selector_width(self, sop: SelectorWidth,
                          xs: Sequence[Value]) -> Sequence[Value]:
    selector_values = self.evaluate(sop.selector, xs)
    return [sum(row) for row in selector_values]

  def eval_aggregate(self, sop: Aggregate,
                     xs: Sequence[Value]) -> Sequence[Value]:
    selector_value = self.evaluate(sop.selector, xs)
    values = self.evaluate(sop.sop, xs)
    default = sop.default

    return [
        _mean(_get_selected(row, values), default) for row in selector_value
    ]

  def eval_select(self, sel: Select, xs: Sequence[Value]) -> SelectorValue:
    """Evaluates a Select on `xs`."""
    key_values = self.evaluate(sel.keys, xs)
    query_values = self.evaluate(sel.queries, xs)

    key_len = len(key_values)
    query_len = len(query_values)
    out = np.zeros((query_len, key_len), dtype=bool).tolist()
    for row, query in enumerate(query_values):
      for col, key in enumerate(key_values):
        out[row][col] = bool(sel.predicate(key, query))
    return out

  def eval_constant_selector(self, sel: ConstantSelector,
                             xs: Sequence[Value]) -> SelectorValue:
    if sel.check_length and (len(xs) != len(sel.value)):
      raise ValueError(
          f"Constant len {len(xs)} doesn't match input len {len(sel.value)}.")
    return sel.value

  def eval_selector_and(self, sel: SelectorAnd,
                        xs: Sequence[Value]) -> SelectorValue:
    fst_values = self.evaluate(sel.fst, xs)
    snd_values = self.evaluate(sel.snd, xs)
    return np.logical_and(np.array(fst_values), np.array(snd_values)).tolist()

  def eval_selector_or(self, sel: SelectorOr,
                       xs: Sequence[Value]) -> SelectorValue:
    fst_values = self.evaluate(sel.fst, xs)
    snd_values = self.evaluate(sel.snd, xs)
    return np.logical_or(np.array(fst_values), np.array(snd_values)).tolist()

  def eval_selector_not(self, sel: SelectorNot,
                        xs: Sequence[Value]) -> SelectorValue:
    values = self.evaluate(sel.inner, xs)
    return np.logical_not(np.array(values)).tolist()


def _get_selected(
    selector_row: List[bool],
    values: Sequence[VT],
) -> Sequence[VT]:
  """Helper for aggregate. [T T F], [a b c] -> [a b]."""
  return [v for s, v in zip(selector_row, values) if s]


def _mean(xs: Sequence[VT], default: VT) -> VT:
  """Takes the mean for numbers."""
  if not xs:
    return default
  elif len(xs) == 1:
    return xs[0]
  elif all(isinstance(x, (int, bool, float)) for x in xs):
    return sum(xs) / len(xs)
  else:
    raise ValueError(
        "Only types int, bool, and float are supported for aggregation. "
        f"Received sequence: {xs}"
    )


def _raise_not_implemented(expr: RASPExpr, xs: Sequence[Value]):
  raise NotImplementedError(f"Evaluation of {expr} is not defined.")


evaluate = DefaultRASPEvaluator().evaluate


==> anc/code/vendor/tracr/tracr/rasp/rasp_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for rasp.rasp."""

import itertools

from absl.testing import absltest
from absl.testing import parameterized
import numpy as np
from tracr.rasp import rasp

# Note that the example text labels must match their default names.

_SOP_PRIMITIVE_EXAMPLES = lambda: [  # pylint: disable=g-long-lambda
    ("tokens", rasp.tokens),
    ("length", rasp.length),
    ("indices", rasp.indices),
]

_NONPRIMITIVE_SOP_EXAMPLES = lambda: [  # pylint: disable=g-long-lambda
    ("map", rasp.Map(lambda x: x, rasp.tokens)),
    (
        "sequence_map",
        rasp.SequenceMap(lambda x, y: x + y, rasp.tokens, rasp.tokens),
    ),
    (
        "linear_sequence_map",
        rasp.LinearSequenceMap(rasp.tokens, rasp.tokens, 0.1, 0.2),
    ),
    (
        "aggregate",
        rasp.Aggregate(
            rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
            rasp.tokens,
        ),
    ),
    (
        "selector_width",
        rasp.SelectorWidth(
            rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ)),
    ),
]

_SOP_EXAMPLES = lambda: _SOP_PRIMITIVE_EXAMPLES() + _NONPRIMITIVE_SOP_EXAMPLES()

_SELECTOR_EXAMPLES = lambda: [  # pylint: disable=g-long-lambda
    ("select", rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ)),
    ("selector_and",
     rasp.SelectorAnd(
         rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
         rasp.Select(rasp.indices, rasp.tokens, rasp.Comparison.LEQ),
     )),
    ("selector_or",
     rasp.SelectorOr(
         rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),
         rasp.Select(rasp.indices, rasp.tokens, rasp.Comparison.LEQ),
     )),
    ("selector_not",
     rasp.SelectorNot(
         rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.EQ),)),
]

_ALL_EXAMPLES = lambda: _SOP_EXAMPLES() + _SELECTOR_EXAMPLES()


class LabelTest(parameterized.TestCase):

  def test_primitive_labels(self):
    self.assertEqual(rasp.tokens.label, "tokens")
    self.assertEqual(rasp.indices.label, "indices")
    self.assertEqual(rasp.length.label, "length")

  @parameterized.parameters(*_ALL_EXAMPLES())
  def test_default_names(self, default_name: str, expr: rasp.RASPExpr):
    self.assertEqual(expr.name, default_name)


class SOpTest(parameterized.TestCase):
  """Tests for S-Ops."""

  @parameterized.parameters(
      ("hello", ["h", "e", "l", "l", "o"]),
      ("h", ["h"]),
      (["h", "e", "l", "l", "o"], ["h", "e", "l", "l", "o"]),
      (["h"], ["h"]),
      ([1, 2], [1, 2]),
      ([0.1, 0.2], [0.1, 0.2]),
  )
  def test_tokens(self, input_sequence, expected):
    self.assertEqual(rasp.tokens(input_sequence), expected)

  @parameterized.parameters(
      ("hello", [0, 1, 2, 3, 4]),
      ("h", [0]),
      (["h", "e", "l", "l", "o"], [0, 1, 2, 3, 4]),
      (["h"], [0]),
      ([1, 2], [0, 1]),
      ([0.1, 0.2], [0, 1]),
  )
  def test_indices(self, input_sequence, expected):
    self.assertEqual(rasp.indices(input_sequence), expected)

  @parameterized.parameters(
      ("hello", [5, 5, 5, 5, 5]),
      ("h", [1]),
      (["h", "e", "l", "l", "o"], [5, 5, 5, 5, 5]),
      (["h"], [1]),
      ([1, 2], [2, 2]),
      ([0.1, 0.2], [2, 2]),
  )
  def test_length(self, input_sequence, expected):
    self.assertEqual(rasp.length(input_sequence), expected)

  def test_prims_are_sops(self):
    self.assertIsInstance(rasp.tokens, rasp.SOp)
    self.assertIsInstance(rasp.indices, rasp.SOp)
    self.assertIsInstance(rasp.length, rasp.SOp)

  def test_prims_are_raspexprs(self):
    self.assertIsInstance(rasp.tokens, rasp.RASPExpr)
    self.assertIsInstance(rasp.indices, rasp.RASPExpr)
    self.assertIsInstance(rasp.length, rasp.RASPExpr)

  @parameterized.parameters(
      (lambda x: x + "a", "hello", ["ha", "ea", "la", "la", "oa"]),
      (lambda x: x + "t", "h", ["ht"]),
      (lambda x: x + 1, [1, 2], [2, 3]),
      (lambda x: x / 2, [0.1, 0.2], [0.05, 0.1]),
  )
  def test_map(self, f, input_sequence, expected):
    self.assertEqual(rasp.Map(f, rasp.tokens)(input_sequence), expected)

  def test_nested_elementwise_ops_results_in_only_one_map_object(self):
    map_sop = ((rasp.tokens * 2) + 2) / 2
    self.assertEqual(map_sop.inner, rasp.tokens)
    self.assertEqual(map_sop([1]), [2])

  def test_nested_maps_result_in_two_map_objects_if_simplify_set_to_false(self):
    map_sop = rasp.Map(lambda x: x + 2, (rasp.tokens * 2), simplify=False)
    self.assertNotEqual(map_sop.inner, rasp.tokens)
    self.assertEqual(map_sop([1]), [4])

  @parameterized.parameters(
      (lambda x, y: x + y, "hello", ["hh", "ee", "ll", "ll", "oo"]),
      (lambda x, y: x + y, "h", ["hh"]),
      (lambda x, y: x + y, [1, 2], [2, 4]),
      (lambda x, y: x * y, [1, 2], [1, 4]),
  )
  def test_sequence_map(self, f, input_sequence, expected):
    self.assertEqual(
        rasp.SequenceMap(f, rasp.tokens, rasp.tokens)(input_sequence), expected)

  def test_sequence_map_with_same_inputs_logs_warning(self):
    with self.assertLogs(level="WARNING"):
      rasp.SequenceMap(lambda x, y: x + y, rasp.tokens, rasp.tokens)

  @parameterized.parameters(
      (1, 1, [1, 2], [2, 4]),
      (1, -1, [1, 2], [0, 0]),
      (1, -2, [1, 2], [-1, -2]),
  )
  def test_linear_sequence_map(self, fst_fac, snd_fac, input_sequence,
                               expected):
    self.assertEqual(
        rasp.LinearSequenceMap(rasp.tokens, rasp.tokens, fst_fac,
                               snd_fac)(input_sequence), expected)

  @parameterized.parameters(
      ([5, 5, 5, 5, 5], "hello", [5, 5, 5, 5, 5]),
      (["e"], "h", ["e"]),
      ([1, 2, 3, 4, 5], ["h", "e", "l", "l", "o"], [1, 2, 3, 4, 5]),
      ([2, 2], [1, 2], [2, 2]),
  )
  def test_constant(self, const, input_sequence, expected):
    self.assertEqual(rasp.ConstantSOp(const)(input_sequence), expected)

  def test_constant_complains_if_sizes_dont_match(self):
    with self.assertRaisesRegex(
        ValueError,
        r"^.*Constant len .* doesn't match input len .*$",):
      rasp.ConstantSOp([1, 2, 3])("longer string")

  def test_can_turn_off_constant_complaints(self):
    rasp.ConstantSOp([1, 2, 3], check_length=False)("longer string")

  def test_numeric_dunders(self):
    # We don't check all the cases here -- only a few representative ones.
    self.assertEqual(
        (rasp.tokens > 1)([0, 1, 2]),
        [0, 0, 1],
    )
    self.assertEqual(
        (1 < rasp.tokens)([0, 1, 2]),
        [0, 0, 1],
    )
    self.assertEqual(
        (rasp.tokens < 1)([0, 1, 2]),
        [1, 0, 0],
    )
    self.assertEqual(
        (1 > rasp.tokens)([0, 1, 2]),
        [1, 0, 0],
    )
    self.assertEqual(
        (rasp.tokens == 1)([0, 1, 2]),
        [0, 1, 0],
    )
    self.assertEqual(
        (rasp.tokens + 1)([0, 1, 2]),
        [1, 2, 3],
    )
    self.assertEqual(
        (1 + rasp.tokens)([0, 1, 2]),
        [1, 2, 3],
    )

  def test_dunders_with_sop(self):
    self.assertEqual(
        (rasp.tokens + rasp.indices)([0, 1, 2]),
        [0, 2, 4],
    )
    self.assertEqual(
        (rasp.length - 1 - rasp.indices)([0, 1, 2]),
        [2, 1, 0],
    )
    self.assertEqual(
        (rasp.length * rasp.length)([0, 1, 2]),
        [9, 9, 9],
    )

  def test_logical_dunders(self):
    self.assertEqual(
        (rasp.tokens & True)([True, False]),
        [True, False],
    )
    self.assertEqual(
        (rasp.tokens & False)([True, False]),
        [False, False],
    )
    self.assertEqual(
        (rasp.tokens | True)([True, False]),
        [True, True],
    )
    self.assertEqual(
        (rasp.tokens | False)([True, False]),
        [True, False],
    )
    self.assertEqual(
        (True & rasp.tokens)([True, False]),
        [True, False],
    )
    self.assertEqual(
        (False & rasp.tokens)([True, False]),
        [False, False],
    )
    self.assertEqual(
        (True | rasp.tokens)([True, False]),
        [True, True],
    )
    self.assertEqual(
        (False | rasp.tokens)([True, False]),
        [True, False],
    )

    self.assertEqual(
        (~rasp.tokens)([True, False]),
        [False, True],
    )

    self.assertEqual(
        (rasp.ConstantSOp([True, True, False, False])
         & rasp.ConstantSOp([True, False, True, False]))([1, 1, 1, 1]),
        [True, False, False, False],
    )

    self.assertEqual(
        (rasp.ConstantSOp([True, True, False, False])
         | rasp.ConstantSOp([True, False, True, False]))([1, 1, 1, 1]),
        [True, True, True, False],
    )


class EncodingTest(parameterized.TestCase):
  """Tests for SOp encodings."""

  @parameterized.named_parameters(*_SOP_EXAMPLES())
  def test_all_sops_are_categorical_by_default(self, sop: rasp.SOp):
    self.assertTrue(rasp.is_categorical(sop))

  @parameterized.named_parameters(*_SOP_EXAMPLES())
  def test_is_numerical(self, sop: rasp.SOp):
    self.assertTrue(rasp.is_numerical(rasp.numerical(sop)))
    self.assertFalse(rasp.is_numerical(rasp.categorical(sop)))

  @parameterized.named_parameters(*_SOP_EXAMPLES())
  def test_is_categorical(self, sop: rasp.SOp):
    self.assertTrue(rasp.is_categorical(rasp.categorical(sop)))
    self.assertFalse(rasp.is_categorical(rasp.numerical(sop)))

  @parameterized.named_parameters(*_SOP_EXAMPLES())
  def test_double_encoding_annotations_overwrites_encoding(self, sop: rasp.SOp):
    num_sop = rasp.numerical(sop)
    cat_num_sop = rasp.categorical(num_sop)
    self.assertTrue(rasp.is_numerical(num_sop))
    self.assertTrue(rasp.is_categorical(cat_num_sop))


class SelectorTest(parameterized.TestCase):
  """Tests for Selectors."""

  def test_select_eq_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.EQ)
    self.assertEqual(
        selector("hey"), [
            [True, False, False],
            [False, True, False],
            [False, False, True],
        ])

  def test_select_lt_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.LT)
    self.assertEqual(selector([0, 1]), [
        [False, False],
        [True, False],
    ])

  def test_select_leq_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.LEQ)
    self.assertEqual(selector([0, 1]), [
        [True, False],
        [True, True],
    ])

  def test_select_gt_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.GT)
    self.assertEqual(selector([0, 1]), [
        [False, True],
        [False, False],
    ])

  def test_select_geq_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.GEQ)
    self.assertEqual(selector([0, 1]), [
        [True, True],
        [False, True],
    ])

  def test_select_neq_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.NEQ)
    self.assertEqual(selector([0, 1]), [
        [False, True],
        [True, False],
    ])

  def test_select_true_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.TRUE)
    self.assertEqual(selector([0, 1]), [
        [True, True],
        [True, True],
    ])

  def test_select_false_has_correct_value(self):
    selector = rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.FALSE)
    self.assertEqual(selector([0, 1]), [
        [False, False],
        [False, False],
    ])

  def test_selector_and_gets_simplified_when_keys_and_queries_match(self):
    selector = rasp.selector_and(
        rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.GEQ),
        rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.LEQ),
    )
    self.assertIsInstance(selector, rasp.Select)
    self.assertIs(selector.keys, rasp.tokens)
    self.assertIs(selector.queries, rasp.indices)

  def test_selector_and_doesnt_get_simplified_when_keys_queries_different(self):
    selector = rasp.selector_and(
        rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.GEQ),
        rasp.Select(rasp.indices, rasp.tokens, rasp.Comparison.LEQ),
    )
    self.assertIsInstance(selector, rasp.SelectorAnd)

  def test_selector_and_gets_simplified_when_keys_are_full(self):
    selector = rasp.selector_and(
        rasp.Select(rasp.Full(1), rasp.indices, rasp.Comparison.GEQ),
        rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.LEQ),
    )
    self.assertIsInstance(selector, rasp.Select)
    self.assertIs(selector.keys, rasp.tokens)
    self.assertIs(selector.queries, rasp.indices)

  def test_selector_and_gets_simplified_when_queries_are_full(self):
    selector = rasp.selector_and(
        rasp.Select(rasp.tokens, rasp.indices, rasp.Comparison.GEQ),
        rasp.Select(rasp.tokens, rasp.Full(1), rasp.Comparison.LEQ),
    )
    self.assertIsInstance(selector, rasp.Select)
    self.assertIs(selector.keys, rasp.tokens)
    self.assertIs(selector.queries, rasp.indices)

  @parameterized.parameters(
      itertools.product(
          (rasp.tokens, rasp.indices, rasp.Full(1)),
          (rasp.tokens, rasp.indices, rasp.Full(1)),
          list(rasp.Comparison),
          (rasp.tokens, rasp.indices, rasp.Full(1)),
          (rasp.tokens, rasp.indices, rasp.Full(1)),
          list(rasp.Comparison),
      ))
  def test_simplified_selector_and_works_the_same_way_as_not(
      self, fst_k, fst_q, fst_p, snd_k, snd_q, snd_p):
    fst = rasp.Select(fst_k, fst_q, fst_p)
    snd = rasp.Select(snd_k, snd_q, snd_p)

    simplified = rasp.selector_and(fst, snd)([0, 1, 2, 3])
    not_simplified = rasp.selector_and(fst, snd, simplify=False)([0, 1, 2, 3])

    np.testing.assert_array_equal(
        np.array(simplified),
        np.array(not_simplified),
    )

  def test_select_is_selector(self):
    self.assertIsInstance(
        rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.EQ),
        rasp.Selector,
    )

  def test_select_is_raspexpr(self):
    self.assertIsInstance(
        rasp.Select(rasp.tokens, rasp.tokens, rasp.Comparison.EQ),
        rasp.RASPExpr,
    )

  def test_constant_selector(self):
    self.assertEqual(
        rasp.ConstantSelector([[True, True], [False, False]])([1, 2]),
        [[True, True], [False, False]],
    )


class CopyTest(parameterized.TestCase):

  @parameterized.named_parameters(*_ALL_EXAMPLES())
  def test_copy_preserves_name(self, expr: rasp.RASPExpr):
    expr = expr.named("foo")
    self.assertEqual(expr.copy().name, expr.name)

  @parameterized.named_parameters(*_ALL_EXAMPLES())
  def test_renaming_copy_doesnt_rename_original(self, expr: rasp.RASPExpr):
    expr = expr.named("foo")
    expr.copy().named("bar")
    self.assertEqual(expr.name, "foo")

  @parameterized.named_parameters(*_ALL_EXAMPLES())
  def test_renaming_original_doesnt_rename_copy(self, expr: rasp.RASPExpr):
    expr = expr.named("foo")
    copy = expr.copy()
    expr.named("bar")
    self.assertEqual(copy.name, "foo")

  @parameterized.named_parameters(*_ALL_EXAMPLES())
  def test_copy_changes_id(self, expr: rasp.RASPExpr):
    self.assertNotEqual(expr.copy().unique_id, expr.unique_id)

  @parameterized.named_parameters(*_ALL_EXAMPLES())
  def test_copy_preserves_child_ids(self, expr: rasp.RASPExpr):
    copy_child_ids = [c.unique_id for c in expr.copy().children]
    child_ids = [c.unique_id for c in expr.children]
    for child_id, copy_child_id in zip(child_ids, copy_child_ids):
      self.assertEqual(child_id, copy_child_id)


class AggregateTest(parameterized.TestCase):
  """Tests for Aggregate."""

  @parameterized.parameters(
      dict(
          selector=rasp.ConstantSelector([
              [True, False],
              [False, True],
          ]),
          sop=rasp.ConstantSOp(["h", "e"]),
          default=None,
          expected_value=["h", "e"],
      ),
      dict(
          selector=rasp.ConstantSelector([
              [False, True],
              [False, False],
          ]),
          sop=rasp.ConstantSOp(["h", "e"]),
          default=None,
          expected_value=["e", None],
      ),
      dict(
          selector=rasp.ConstantSelector([
              [True, False],
              [False, False],
          ]),
          sop=rasp.ConstantSOp(["h", "e"]),
          default=None,
          expected_value=["h", None],
      ),
      dict(
          selector=rasp.ConstantSelector([
              [True, True],
              [False, True],
          ]),
          sop=rasp.ConstantSOp([0, 1]),
          default=0,
          expected_value=[0.5, 1],
      ),
      dict(
          selector=rasp.ConstantSelector([
              [False, False],
              [True, True],
          ]),
          sop=rasp.ConstantSOp([0, 1]),
          default=0,
          expected_value=[0, 0.5],
      ),
      dict(
          selector=rasp.ConstantSelector([
              [False, False],
              [True, True],
          ]),
          sop=rasp.ConstantSOp([0, 1]),
          default=None,
          expected_value=[None, 0.5],
      ),
  )
  def test_aggregate_on_size_2_inputs(self, selector, sop, default,
                                      expected_value):
    # The 0, 0 input is ignored as it's overridden by the constant SOps.
    self.assertEqual(
        rasp.Aggregate(selector, sop, default)([0, 0]),
        expected_value,
    )


class RaspProgramTest(parameterized.TestCase):
  """Each testcase implements and tests a RASP program."""

  def test_has_prev(self):

    def has_prev(seq: rasp.SOp) -> rasp.SOp:
      prev_copy = rasp.SelectorAnd(
          rasp.Select(seq, seq, rasp.Comparison.EQ),
          rasp.Select(rasp.indices, rasp.indices, rasp.Comparison.LT),
      )
      return rasp.Aggregate(prev_copy, rasp.Full(1), default=0) > 0

    self.assertEqual(
        has_prev(rasp.tokens)("hello"),
        [0, 0, 0, 1, 0],
    )

    self.assertEqual(
        has_prev(rasp.tokens)("helllo"),
        [0, 0, 0, 1, 1, 0],
    )

    self.assertEqual(
        has_prev(rasp.tokens)([0, 2, 3, 2, 1, 0, 2]),
        [0, 0, 0, 1, 0, 1, 1],
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/transformer/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/transformer/attention.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Instrumented attention layer (forked from the Haiku library implementation).
"""

from typing import Optional
import warnings

import chex
import haiku as hk
import jax
import jax.numpy as jnp
import numpy as np


@chex.dataclass
class AttentionOutput:
  out: jax.Array  # [..., T', D']
  logits: jax.Array  # [..., H, T', T]


class MultiHeadAttention(hk.Module):
  """Multi-headed attention (MHA) module.

  This module is intended for attending over sequences of vectors.

  Rough sketch:
  - Compute keys (K), queries (Q), and values (V) as projections of inputs.
  - Attention weights are computed as W = softmax(QK^T / sqrt(key_size)).
  - Output is another projection of WV^T.

  For more detail, see the original Transformer paper:
    "Attention is all you need" https://arxiv.org/abs/1706.03762.

  Glossary of shapes:
  - T: Sequence length.
  - D: Vector (embedding) size.
  - H: Number of attention heads.
  """

  def __init__(
      self,
      num_heads: int,
      key_size: int,
      # TODO(b/240019186): Remove `w_init_scale`.
      w_init_scale: Optional[float] = None,
      *,
      w_init: Optional[hk.initializers.Initializer] = None,
      value_size: Optional[int] = None,
      model_size: Optional[int] = None,
      name: Optional[str] = None,
  ):
    """Initialises the module.

    Args:
      num_heads: Number of independent attention heads (H).
      key_size: The size of keys (K) and queries used for attention.
      w_init_scale: DEPRECATED. Please use w_init instead.
      w_init: Initialiser for weights in the linear map.
      value_size: Optional size of the value projection (V). If None, defaults
        to the key size (K).
      model_size: Optional size of the output embedding (D'). If None, defaults
        to the key size multiplied by the number of heads (K * H).
      name: Optional name for this module.
    """
    super().__init__(name=name)
    self.num_heads = num_heads
    self.key_size = key_size
    self.value_size = value_size or key_size
    self.model_size = model_size or key_size * num_heads

    # Backwards-compatibility for w_init_scale.
    if w_init_scale is not None:
      warnings.warn(
          "w_init_scale is deprecated; please pass an explicit weight "
          "initialiser instead.", DeprecationWarning)
    if w_init and w_init_scale:
      raise ValueError("Please provide only `w_init`, not `w_init_scale`.")
    if w_init is None and w_init_scale is None:
      raise ValueError("Please provide a weight initializer: `w_init`.")
    if w_init is None:
      w_init = hk.initializers.VarianceScaling(w_init_scale)
    self.w_init = w_init

  def __call__(
      self,
      query: jnp.ndarray,
      key: jnp.ndarray,
      value: jnp.ndarray,
      mask: Optional[jnp.ndarray] = None,
  ) -> AttentionOutput:
    """Computes (optionally masked) MHA with queries, keys & values.

    This module broadcasts over zero or more 'batch-like' leading dimensions.

    Args:
      query: Embeddings sequence used to compute queries; shape [..., T', D_q].
      key: Embeddings sequence used to compute keys; shape [..., T, D_k].
      value: Embeddings sequence used to compute values; shape [..., T, D_v].
      mask: Optional mask applied to attention weights; shape [..., H=1, T', T].

    Returns:
      A new sequence of embeddings, consisting of a projection of the
        attention-weighted value projections; shape [..., T', D'].
    """

    # In shape hints below, we suppress the leading dims [...] for brevity.
    # Hence e.g. [A, B] should be read in every case as [..., A, B].
    *leading_dims, sequence_length, _ = query.shape
    projection = self._linear_projection

    # Compute key/query/values (overload K/Q/V to denote the respective sizes).
    query_heads = projection(query, self.key_size, "query")  # [T', H, Q=K]
    key_heads = projection(key, self.key_size, "key")  # [T, H, K]
    value_heads = projection(value, self.value_size, "value")  # [T, H, V]

    # Compute attention weights.
    attn_logits = jnp.einsum("...thd,...Thd->...htT", query_heads, key_heads)
    attn_logits = attn_logits / np.sqrt(self.key_size).astype(key.dtype)
    if mask is not None:
      if mask.ndim != attn_logits.ndim:
        raise ValueError(
            f"Mask dimensionality {mask.ndim} must match logits dimensionality "
            f"{attn_logits.ndim}.")
      attn_logits = jnp.where(mask, attn_logits, -1e30)
    attn_weights = jax.nn.softmax(attn_logits)  # [H, T', T]

    # Weight the values by the attention and flatten the head vectors.
    attn = jnp.einsum("...htT,...Thd->...thd", attn_weights, value_heads)
    attn = jnp.reshape(attn, (*leading_dims, sequence_length, -1))  # [T', H*V]

    # Apply another projection to get the final embeddings.
    final_projection = hk.Linear(self.model_size, w_init=self.w_init)
    return AttentionOutput(
        out=final_projection(attn),
        logits=attn_logits,
    )

  @hk.transparent
  def _linear_projection(
      self,
      x: jnp.ndarray,
      head_size: int,
      name: Optional[str] = None,
  ) -> jnp.ndarray:
    y = hk.Linear(self.num_heads * head_size, w_init=self.w_init, name=name)(x)
    *leading_dims, _ = x.shape
    return y.reshape((*leading_dims, self.num_heads, head_size))


==> anc/code/vendor/tracr/tracr/transformer/compressed_model.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Modified transformer to learn a linear compression of the residual stream.

CompressedTransformer adds three arguments compared to Transformer:
- embedding_size: the size of the compressed residual stream.
- unembed_at_every_layer: whether to apply the unembedding before applying
    attention and MLP layers
- return_activations: whether to return all model activations rather than just
    the outputs
"""

import collections
import dataclasses
from typing import Optional

import haiku as hk
import jax
import numpy as np

from tracr.transformer import attention
from tracr.transformer import model


@dataclasses.dataclass
class CompressedTransformer(hk.Module):
  """A transformer stack with linearly compressed residual stream."""

  config: model.TransformerConfig
  name: Optional[str] = None

  def __call__(
      self,
      embeddings: jax.Array,  # [B, T, D]
      mask: jax.Array,  # [B, T]
      *,
      use_dropout: bool = True,
      embedding_size: Optional[int] = None,
      unembed_at_every_layer: bool = False,
  ) -> model.TransformerOutput:  # [B, T, D]
    """Transforms input embedding sequences to output embedding sequences.

    Args:
      embeddings: Input embeddings to pass through the model.
      mask: Boolean mask to restrict the inputs the model uses.
      use_dropout: Turns dropout on/off.
      embedding_size: Dimension to compress the residual stream to.
      unembed_at_every_layer: Whether to unembed the residual stream when
        reading the input for every layer (keeping the layer input sizes) or to
        only unembed before the model output (compressing the layer inputs).

    Returns:
      The outputs of the forward pass through the transformer.
    """

    def layer_norm(x: jax.Array) -> jax.Array:
      """Applies a unique LayerNorm to x with default settings."""
      if self.config.layer_norm:
        return hk.LayerNorm(axis=-1, create_scale=True, create_offset=True)(x)
      return x

    initializer = hk.initializers.VarianceScaling(2 / self.config.num_layers)
    dropout_rate = self.config.dropout_rate if use_dropout else 0.
    _, seq_len, model_size = embeddings.shape

    # To compress the model, we multiply with a matrix W when reading from
    # the residual stream, and with W^T when writing to the residual stream.
    if embedding_size is not None:
      # [to_size, from_size]
      w_emb = hk.get_parameter(
          "w_emb", (embedding_size, model_size),
          init=hk.initializers.RandomNormal())

      write_to_residual = lambda x: x @ w_emb.T
      read_from_residual = lambda x: x @ w_emb

      if not unembed_at_every_layer:
        model_size = embedding_size
    else:
      write_to_residual = lambda x: x
      read_from_residual = lambda x: x

    # Compute causal mask for autoregressive sequence modelling.
    mask = mask[:, None, None, :]  # [B, H=1, T'=1, T]
    mask = mask.repeat(seq_len, axis=2)  # [B, H=1, T, T]

    if self.config.causal:
      causal_mask = np.ones((1, 1, seq_len, seq_len))  # [B=1, H=1, T, T]
      causal_mask = np.tril(causal_mask)
      mask = mask * causal_mask  # [B, H=1, T, T]

    # Set up activation collection.
    collected = collections.defaultdict(list)

    def collect(**kwargs):
      for k, v in kwargs.items():
        collected[k].append(v)

    residual = write_to_residual(embeddings)

    for layer in range(self.config.num_layers):
      with hk.experimental.name_scope(f"layer_{layer}"):
        # First the attention block.
        attn_block = attention.MultiHeadAttention(
            num_heads=self.config.num_heads,
            key_size=self.config.key_size,
            model_size=model_size,
            w_init=initializer,
            name="attn")

        attn_in = residual
        if unembed_at_every_layer:
          attn_in = read_from_residual(attn_in)
        attn_in = layer_norm(attn_in)
        attn_out = attn_block(attn_in, attn_in, attn_in, mask=mask)
        attn_out, attn_logits = attn_out.out, attn_out.logits
        if dropout_rate > 0:
          attn_out = hk.dropout(hk.next_rng_key(), dropout_rate, attn_out)

        if unembed_at_every_layer:
          collect(layer_outputs=attn_out, attn_logits=attn_logits)
        else:
          collect(
              layer_outputs=read_from_residual(attn_out),
              attn_logits=attn_logits,
          )

        if unembed_at_every_layer:
          attn_out = write_to_residual(attn_out)
        residual = residual + attn_out

        collect(residuals=residual)

        # Then the dense block.
        with hk.experimental.name_scope("mlp"):
          dense_block = hk.Sequential([
              hk.Linear(
                  self.config.mlp_hidden_size,
                  w_init=initializer,
                  name="linear_1"),
              self.config.activation_function,
              hk.Linear(model_size, w_init=initializer, name="linear_2"),
          ])

        dense_in = residual
        if unembed_at_every_layer:
          dense_in = read_from_residual(dense_in)
        dense_in = layer_norm(dense_in)
        dense_out = dense_block(dense_in)
        if dropout_rate > 0:
          dense_out = hk.dropout(hk.next_rng_key(), dropout_rate, dense_out)

        if unembed_at_every_layer:
          collect(layer_outputs=dense_out)
        else:
          collect(layer_outputs=read_from_residual(dense_out))

        if unembed_at_every_layer:
          dense_out = write_to_residual(dense_out)
        residual = residual + dense_out

        collect(residuals=residual)

    output = read_from_residual(residual)
    output = layer_norm(output)

    return model.TransformerOutput(
        layer_outputs=collected["layer_outputs"],
        residuals=collected["residuals"],
        attn_logits=collected["attn_logits"],
        output=output,
        input_embeddings=embeddings,
    )


==> anc/code/vendor/tracr/tracr/transformer/compressed_model_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for transformer.model."""

from absl.testing import absltest
from absl.testing import parameterized
import haiku as hk
import jax
import jax.numpy as jnp
import numpy as np
from tracr.transformer import compressed_model
from tracr.transformer import model


class CompressedTransformerTest(parameterized.TestCase):

  def _check_layer_naming(self, params):
    # Modules should be named for example
    # For MLPs: "compressed_transformer/layer_{i}/mlp/linear_1"
    # For Attention: "compressed_transformer/layer_{i}/attn/key"
    # For Layer Norm: "compressed_transformer/layer_{i}/layer_norm"
    for key in params.keys():
      levels = key.split("/")
      self.assertEqual(levels[0], "compressed_transformer")
      if len(levels) == 1:
        self.assertEqual(list(params[key].keys()), ["w_emb"])
        continue
      if levels[1].startswith("layer_norm"):
        continue  # output layer norm
      self.assertStartsWith(levels[1], "layer")
      if levels[2] == "mlp":
        self.assertIn(levels[3], {"linear_1", "linear_2"})
      elif levels[2] == "attn":
        self.assertIn(levels[3], {"key", "query", "value", "linear"})
      else:
        self.assertStartsWith(levels[2], "layer_norm")

  def _zero_mlps(self, params):
    for module in params:
      if "mlp" in module:
        for param in params[module]:
          params[module][param] = jnp.zeros_like(params[module][param])
    return params

  @parameterized.parameters(dict(layer_norm=True), dict(layer_norm=False))
  def test_layer_norm(self, layer_norm):
    # input = [1, 1, 1, 1]
    # If layer norm is used, this should give all-0 output for a freshly
    # initialized model because LN will subtract the mean after each layer.
    # Else we expect non-zero outputs.

    @hk.transform
    def forward(emb, mask):
      transformer = compressed_model.CompressedTransformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              layer_norm=layer_norm))
      return transformer(emb, mask).output

    seq_len = 4
    emb = jnp.ones((1, seq_len, 1))
    mask = jnp.ones((1, seq_len))
    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    out = forward.apply(params, next(rng), emb, mask)

    self._check_layer_naming(params)
    if layer_norm:
      np.testing.assert_allclose(out, 0)
    else:
      self.assertFalse(np.allclose(out, 0))

  @parameterized.parameters(dict(causal=True), dict(causal=False))
  def test_causal_attention(self, causal):
    # input = [0, random, random, random]
    # mask = [1, 0, 1, 1]
    # For causal attention the second token can only attend to the first one, so
    # it should be the same. For non-causal attention all tokens should change.

    @hk.transform
    def forward(emb, mask):
      transformer = compressed_model.CompressedTransformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              layer_norm=False,
              causal=causal))
      return transformer(emb, mask).output

    seq_len = 4
    emb = np.random.random((1, seq_len, 1))
    emb[:, 0, :] = 0
    mask = np.array([[1, 0, 1, 1]])
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    params = self._zero_mlps(params)
    out = forward.apply(params, next(rng), emb, mask)

    self._check_layer_naming(params)
    if causal:
      self.assertEqual(0, out[0, 0, 0])
      self.assertEqual(emb[0, 1, 0], out[0, 1, 0])
    else:
      self.assertNotEqual(0, out[0, 0, 0])
      self.assertNotEqual(emb[0, 1, 0], out[0, 1, 0])
    self.assertNotEqual(emb[0, 2, 0], out[0, 2, 0])
    self.assertNotEqual(emb[0, 3, 0], out[0, 3, 0])

  def test_setting_activation_function_to_zero(self):
    # An activation function that always returns zeros should result in the
    # same model output as setting all MLP weights to zero.

    @hk.transform
    def forward_zero(emb, mask):
      transformer = compressed_model.CompressedTransformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False,
              activation_function=jnp.zeros_like))
      return transformer(emb, mask).output

    @hk.transform
    def forward(emb, mask):
      transformer = compressed_model.CompressedTransformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False,
              activation_function=jax.nn.gelu))
      return transformer(emb, mask).output

    seq_len = 4
    emb = np.random.random((1, seq_len, 1))
    mask = np.ones((1, seq_len))
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    params_no_mlps = self._zero_mlps(params)

    out_zero_activation = forward_zero.apply(params, next(rng), emb, mask)
    out_no_mlps = forward.apply(params_no_mlps, next(rng), emb, mask)

    self._check_layer_naming(params)
    np.testing.assert_allclose(out_zero_activation, out_no_mlps)
    self.assertFalse(np.allclose(out_zero_activation, 0))

  def test_not_setting_embedding_size_produces_same_output_as_default_model(
      self):
    config = model.TransformerConfig(
        num_heads=2,
        num_layers=2,
        key_size=5,
        mlp_hidden_size=64,
        dropout_rate=0.,
        causal=False,
        layer_norm=False)

    @hk.without_apply_rng
    @hk.transform
    def forward_model(emb, mask):
      return model.Transformer(config)(emb, mask).output

    @hk.without_apply_rng
    @hk.transform
    def forward_superposition(emb, mask):
      return compressed_model.CompressedTransformer(config)(emb, mask).output

    seq_len = 4
    emb = np.random.random((1, seq_len, 1))
    mask = np.ones((1, seq_len))
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward_model.init(next(rng), emb, mask)
    params_superposition = {
        k.replace("transformer", "compressed_transformer"): v
        for k, v in params.items()
    }

    out_model = forward_model.apply(params, emb, mask)
    out_superposition = forward_superposition.apply(params_superposition, emb,
                                                    mask)

    self._check_layer_naming(params_superposition)
    np.testing.assert_allclose(out_model, out_superposition)

  @parameterized.parameters(
      dict(embedding_size=2, unembed_at_every_layer=True),
      dict(embedding_size=2, unembed_at_every_layer=False),
      dict(embedding_size=6, unembed_at_every_layer=True),
      dict(embedding_size=6, unembed_at_every_layer=False))
  def test_embbeding_size_produces_correct_shape_of_residuals_and_layer_outputs(
      self, embedding_size, unembed_at_every_layer):

    @hk.transform
    def forward(emb, mask):
      transformer = compressed_model.CompressedTransformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False))
      return transformer(
          emb,
          mask,
          embedding_size=embedding_size,
          unembed_at_every_layer=unembed_at_every_layer,
      )

    seq_len = 4
    model_size = 16

    emb = np.random.random((1, seq_len, model_size))
    mask = np.ones((1, seq_len))
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    activations = forward.apply(params, next(rng), emb, mask)

    self._check_layer_naming(params)

    for residual in activations.residuals:
      self.assertEqual(residual.shape, (1, seq_len, embedding_size))

    for layer_output in activations.layer_outputs:
      self.assertEqual(layer_output.shape, (1, seq_len, model_size))

  @parameterized.parameters(
      dict(model_size=2, unembed_at_every_layer=True),
      dict(model_size=2, unembed_at_every_layer=False),
      dict(model_size=6, unembed_at_every_layer=True),
      dict(model_size=6, unembed_at_every_layer=False))
  def test_identity_embedding_produces_same_output_as_standard_model(
      self, model_size, unembed_at_every_layer):

    config = model.TransformerConfig(
        num_heads=2,
        num_layers=2,
        key_size=5,
        mlp_hidden_size=64,
        dropout_rate=0.,
        causal=False,
        layer_norm=False)

    @hk.without_apply_rng
    @hk.transform
    def forward_model(emb, mask):
      return model.Transformer(config)(emb, mask).output

    @hk.without_apply_rng
    @hk.transform
    def forward_superposition(emb, mask):
      return compressed_model.CompressedTransformer(config)(
          emb,
          mask,
          embedding_size=model_size,
          unembed_at_every_layer=unembed_at_every_layer).output

    seq_len = 4
    emb = np.random.random((1, seq_len, model_size))
    mask = np.ones((1, seq_len))
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward_model.init(next(rng), emb, mask)
    params_superposition = {
        k.replace("transformer", "compressed_transformer"): v
        for k, v in params.items()
    }
    params_superposition["compressed_transformer"] = {
        "w_emb": jnp.identity(model_size)
    }

    out_model = forward_model.apply(params, emb, mask)
    out_superposition = forward_superposition.apply(params_superposition, emb,
                                                    mask)

    self._check_layer_naming(params_superposition)
    np.testing.assert_allclose(out_model, out_superposition)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/transformer/encoder.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Basic encoder for inputs with a fixed vocabulary."""

import abc
from typing import Any, List, Optional, Sequence

from tracr.craft import bases


class Encoder(abc.ABC):
  """Encodes a list of tokens into a list of inputs for a transformer model.

  The abstract class does not make assumptions on the input and output types,
  and we have different encoders for different input types.
  """

  @abc.abstractmethod
  def encode(self, inputs: List[Any]) -> List[Any]:
    return list()

  @abc.abstractmethod
  def decode(self, encodings: List[Any]) -> List[Any]:
    return list()

  @property
  def pad_token(self) -> Optional[str]:
    return None

  @property
  def bos_token(self) -> Optional[str]:
    return None

  @property
  def pad_encoding(self) -> Optional[int]:
    return None

  @property
  def bos_encoding(self) -> Optional[int]:
    return None


class NumericalEncoder(Encoder):
  """Encodes numerical variables (simply using the identity mapping)."""

  def encode(self, inputs: List[float]) -> List[float]:
    return inputs

  def decode(self, encodings: List[float]) -> List[float]:
    return encodings


class CategoricalEncoder(Encoder):
  """Encodes categorical variables with a fixed vocabulary."""

  def __init__(
      self,
      basis: Sequence[bases.BasisDirection],
      enforce_bos: bool = False,
      bos_token: Optional[str] = None,
      pad_token: Optional[str] = None,
      max_seq_len: Optional[int] = None,
  ):
    """Initialises. If enforce_bos is set, ensures inputs start with it."""
    if enforce_bos and not bos_token:
      raise ValueError("BOS token must be specified if enforcing BOS.")

    self.encoding_map = {}
    for i, direction in enumerate(basis):
      val = direction.value
      self.encoding_map[val] = i

    if bos_token and bos_token not in self.encoding_map:
      raise ValueError("BOS token missing in encoding.")

    if pad_token and pad_token not in self.encoding_map:
      raise ValueError("PAD token missing in encoding.")

    self.enforce_bos = enforce_bos
    self._bos_token = bos_token
    self._pad_token = pad_token
    self._max_seq_len = max_seq_len

  def encode(self, inputs: List[bases.Value]) -> List[int]:
    if self.enforce_bos and inputs[0] != self.bos_token:
      raise ValueError("First input token must be BOS token. "
                       f"Should be '{self.bos_token}', but was '{inputs[0]}'.")
    if missing := set(inputs) - set(self.encoding_map.keys()):
      raise ValueError(f"Inputs {missing} not found in encoding ",
                       self.encoding_map.keys())
    if self._max_seq_len is not None and len(inputs) > self._max_seq_len:
      raise ValueError(f"inputs={inputs} are longer than the maximum "
                       f"sequence length {self._max_seq_len}")

    return [self.encoding_map[x] for x in inputs]

  def decode(self, encodings: List[int]) -> List[bases.Value]:
    """Recover the tokens that corresponds to `ids`. Inverse of __call__."""
    decoding_map = {val: key for key, val in self.encoding_map.items()}
    if missing := set(encodings) - set(decoding_map.keys()):
      raise ValueError(f"Inputs {missing} not found in decoding map ",
                       decoding_map.keys())
    return [decoding_map[x] for x in encodings]

  @property
  def vocab_size(self) -> int:
    return len(self.encoding_map)

  @property
  def bos_token(self) -> Optional[str]:
    return self._bos_token

  @property
  def pad_token(self) -> Optional[str]:
    return self._pad_token

  @property
  def bos_encoding(self) -> Optional[int]:
    return None if self.bos_token is None else self.encoding_map[self.bos_token]

  @property
  def pad_encoding(self) -> Optional[int]:
    return None if self.pad_token is None else self.encoding_map[self.pad_token]


==> anc/code/vendor/tracr/tracr/transformer/encoder_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for transformer.encoder."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.craft import bases
from tracr.transformer import encoder

_BOS_TOKEN = "bos_encoder_test"
_PAD_TOKEN = "pad_encoder_test"


class CategoricalEncoderTest(parameterized.TestCase):

  def test_encode_raises_value_error_if_input_doesnt_start_with_bos(self):
    vs = bases.VectorSpaceWithBasis.from_values("input", {1, 2, 3, _BOS_TOKEN})
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, enforce_bos=True, bos_token=_BOS_TOKEN)
    with self.assertRaisesRegex(ValueError,
                                r"^.*First input token must be BOS token.*$"):
      basic_encoder.encode([1, 1, 1])

  def test_encode_raises_value_error_if_input_not_in_vocab(self):
    vs = bases.VectorSpaceWithBasis.from_values("input", {1, 2, 3, _BOS_TOKEN})
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, enforce_bos=True, bos_token=_BOS_TOKEN)
    with self.assertRaisesRegex(ValueError,
                                r"^.*Inputs .* not found in encoding.*$"):
      basic_encoder.encode([_BOS_TOKEN, 1, 2, 3, 4])

  def test_decode_raises_value_error_if_id_outside_of_vocab_size(self):
    vs = bases.VectorSpaceWithBasis.from_values("input", {1, 2, _BOS_TOKEN})
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, enforce_bos=True, bos_token=_BOS_TOKEN)
    with self.assertRaisesRegex(ValueError,
                                r"^.*Inputs .* not found in decoding map.*$"):
      basic_encoder.decode([0, 1, 2, 3])

  def test_encoder_raises_value_error_if_bos_not_in_basis(self):
    vs = bases.VectorSpaceWithBasis.from_values("input", {1, 2, 3})
    with self.assertRaisesRegex(ValueError,
                                r"^.*BOS token missing in encoding.*$"):
      unused_basic_encoder = encoder.CategoricalEncoder(
          vs.basis, bos_token=_BOS_TOKEN)

  def test_encoder_raises_value_error_if_pad_not_in_basis(self):
    vs = bases.VectorSpaceWithBasis.from_values("input", {1, 2, 3})
    with self.assertRaisesRegex(ValueError,
                                r"^.*PAD token missing in encoding.*$"):
      unused_basic_encoder = encoder.CategoricalEncoder(
          vs.basis, pad_token=_PAD_TOKEN)

  def test_encoder_encodes_bos_and_pad_tokens_as_expected(self):
    vs = bases.VectorSpaceWithBasis.from_values(
        "input", {1, 2, 3, _BOS_TOKEN, _PAD_TOKEN})
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, bos_token=_BOS_TOKEN, pad_token=_PAD_TOKEN)
    self.assertEqual(
        basic_encoder.encode([_BOS_TOKEN, _PAD_TOKEN]),
        [basic_encoder.bos_encoding, basic_encoder.pad_encoding])

  @parameterized.parameters([
      dict(
          vocab={1, 2, 3, _BOS_TOKEN},  # lexicographic order
          inputs=[_BOS_TOKEN, 3, 2, 1],
          expected=[3, 2, 1, 0]),
      dict(
          vocab={"a", "b", _BOS_TOKEN, "c"},  # lexicographic order
          inputs=[_BOS_TOKEN, "b", "b", "c"],
          expected=[2, 1, 1, 3]),
  ])
  def test_tokens_are_encoded_in_lexicographic_order(self, vocab, inputs,
                                                     expected):
    # Expect encodings to be assigned to ids according to a lexicographic
    # ordering of the vocab
    vs = bases.VectorSpaceWithBasis.from_values("input", vocab)
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, enforce_bos=True, bos_token=_BOS_TOKEN)
    encodings = basic_encoder.encode(inputs)
    self.assertEqual(encodings, expected)

  @parameterized.parameters([
      dict(vocab={_BOS_TOKEN, _PAD_TOKEN, 1, 2, 3}, expected=5),
      dict(vocab={_BOS_TOKEN, _PAD_TOKEN, "a", "b"}, expected=4),
  ])
  def test_vocab_size_has_expected_value(self, vocab, expected):
    vs = bases.VectorSpaceWithBasis.from_values("input", vocab)
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, enforce_bos=True, bos_token=_BOS_TOKEN, pad_token=_PAD_TOKEN)
    self.assertEqual(basic_encoder.vocab_size, expected)

  @parameterized.parameters([
      dict(
          vocab={_BOS_TOKEN, _PAD_TOKEN, 1, 2, 3}, inputs=[_BOS_TOKEN, 3, 2,
                                                           1]),
      dict(
          vocab={_BOS_TOKEN, _PAD_TOKEN, "a", "b", "c"},
          inputs=[_BOS_TOKEN, "b", "b", "c"]),
  ])
  def test_decode_inverts_encode(self, vocab, inputs):
    vs = bases.VectorSpaceWithBasis.from_values("input", vocab)
    basic_encoder = encoder.CategoricalEncoder(
        vs.basis, enforce_bos=True, bos_token=_BOS_TOKEN, pad_token=_PAD_TOKEN)
    encodings = basic_encoder.encode(inputs)
    recovered = basic_encoder.decode(encodings)
    self.assertEqual(recovered, inputs)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/transformer/model.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Didactic example of an autoregressive Transformer-based language model.

Glossary of shapes:
- B: Batch size.
- T: Sequence length.
- D: Model embedding size.
- H: Number of attention heads.
- V: Vocabulary size.

Forked from: haiku.examples.transformer.model
"""

import collections
import dataclasses
from typing import Callable, List, Optional

import chex
import haiku as hk
import jax
import jax.numpy as jnp
import numpy as np
from tracr.transformer import attention

# hk.Modules are not always callable: github.com/deepmind/dm-haiku/issues/52
# Ideally, we'd want a type:
# CallableHaikuModule = Intersection[Callable[..., jax.Array], hk.Module]
# But Intersection does not exist (yet): github.com/python/typing/issues/213
CallableHaikuModule = Callable[..., jax.Array]


@chex.dataclass
class TransformerOutput:
  layer_outputs: List[jax.Array]  # [B, T, D]
  residuals: List[jax.Array]  # [B, T, D]
  attn_logits: List[jax.Array]  # [B, H, T, T]
  output: jax.Array  # [B, T, D]
  input_embeddings: jax.Array  # [B, T, D]


@dataclasses.dataclass
class TransformerConfig:
  num_heads: int
  num_layers: int
  key_size: int
  mlp_hidden_size: int
  dropout_rate: float
  activation_function: Callable[[jax.Array], jax.Array] = jax.nn.gelu
  layer_norm: bool = True
  causal: bool = False


@dataclasses.dataclass
class Transformer(hk.Module):
  """A transformer stack."""

  config: TransformerConfig
  name: Optional[str] = None

  def __call__(
      self,
      embeddings: jax.Array,  # [B, T, D]
      mask: jax.Array,  # [B, T]
      *,
      use_dropout: bool = True,
  ) -> TransformerOutput:
    """Transforms input embedding sequences to output embedding sequences."""

    def layer_norm(x: jax.Array) -> jax.Array:
      """Applies a unique LayerNorm to x with default settings."""
      if self.config.layer_norm:
        return hk.LayerNorm(axis=-1, create_scale=True, create_offset=True)(x)
      return x

    initializer = hk.initializers.VarianceScaling(2 / self.config.num_layers)
    dropout_rate = self.config.dropout_rate if use_dropout else 0.
    _, seq_len, model_size = embeddings.shape

    # Compute causal mask for autoregressive sequence modelling.
    mask = mask[:, None, None, :]  # [B, H=1, T'=1, T]
    mask = mask.repeat(seq_len, axis=2)  # [B, H=1, T, T]

    if self.config.causal:
      causal_mask = np.ones((1, 1, seq_len, seq_len))  # [B=1, H=1, T, T]
      causal_mask = np.tril(causal_mask)
      mask = mask * causal_mask  # [B, H=1, T, T]

    # Set up activation collection.
    collected = collections.defaultdict(list)

    def collect(**kwargs):
      for k, v in kwargs.items():
        collected[k].append(v)

    residual = embeddings
    for layer in range(self.config.num_layers):
      with hk.experimental.name_scope(f"layer_{layer}"):
        # First the attention block.
        attn_block = attention.MultiHeadAttention(
            num_heads=self.config.num_heads,
            key_size=self.config.key_size,
            model_size=model_size,
            w_init=initializer,
            name="attn")
        attn_in = layer_norm(residual)
        attn_out = attn_block(attn_in, attn_in, attn_in, mask=mask)
        attn_out, attn_logits = attn_out.out, attn_out.logits
        if dropout_rate > 0:
          attn_out = hk.dropout(hk.next_rng_key(), dropout_rate, attn_out)
        residual = residual + attn_out

        collect(
            residuals=residual, layer_outputs=attn_out, attn_logits=attn_logits)

        # Then the dense block.
        with hk.experimental.name_scope("mlp"):
          dense_block = hk.Sequential([
              hk.Linear(
                  self.config.mlp_hidden_size,
                  w_init=initializer,
                  name="linear_1"),
              self.config.activation_function,
              hk.Linear(model_size, w_init=initializer, name="linear_2"),
          ])
        dense_in = layer_norm(residual)
        dense_out = dense_block(dense_in)
        if dropout_rate > 0:
          dense_out = hk.dropout(hk.next_rng_key(), dropout_rate, dense_out)
        residual = residual + dense_out

        collect(residuals=residual, layer_outputs=dense_out)

    return TransformerOutput(
        residuals=collected["residuals"],
        layer_outputs=collected["layer_outputs"],
        attn_logits=collected["attn_logits"],
        output=layer_norm(residual),
        input_embeddings=embeddings,
    )


@chex.dataclass
class CompiledTransformerModelOutput:
  transformer_output: TransformerOutput
  unembedded_output: jax.Array  # [B, T]


@dataclasses.dataclass
class CompiledTransformerModel(hk.Module):
  """A transformer model with one-hot embeddings."""
  transformer: Transformer
  token_embed: CallableHaikuModule
  position_embed: CallableHaikuModule
  unembed: CallableHaikuModule
  use_unembed_argmax: bool
  pad_token: Optional[int] = None

  def embed(self, tokens: jax.Array) -> jax.Array:
    token_embeddings = self.token_embed(tokens)
    positional_embeddings = self.position_embed(jnp.indices(tokens.shape)[-1])
    return token_embeddings + positional_embeddings  # [B, T, D]

  def __call__(
      self,
      tokens: jax.Array,
      use_dropout: bool = True,
  ) -> CompiledTransformerModelOutput:
    """Embed tokens, pass through model, and unembed output."""
    if self.pad_token is None:
      input_mask = jnp.ones_like(tokens)
    else:
      input_mask = (tokens != self.pad_token)
    input_embeddings = self.embed(tokens)

    transformer_output = self.transformer(
        input_embeddings,
        input_mask,
        use_dropout=use_dropout,
    )
    return CompiledTransformerModelOutput(
        transformer_output=transformer_output,
        unembedded_output=self.unembed(
            transformer_output.output,
            use_unembed_argmax=self.use_unembed_argmax,
        ),
    )


==> anc/code/vendor/tracr/tracr/transformer/model_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for transformer.model."""

from absl.testing import absltest
from absl.testing import parameterized
import haiku as hk
import jax
import jax.numpy as jnp
import numpy as np
from tracr.transformer import model


class TransformerTest(parameterized.TestCase):

  def _check_layer_naming(self, params):
    # Modules should be named for example
    # For MLPs: "transformer/layer_{i}/mlp/linear_1"
    # For Attention: "transformer/layer_{i}/attn/key"
    # For Layer Norm: "transformer/layer_{i}/layer_norm"
    for key in params.keys():
      levels = key.split("/")
      self.assertEqual(levels[0], "transformer")
      if levels[1].startswith("layer_norm"):
        continue  # output layer norm
      self.assertStartsWith(levels[1], "layer")
      if levels[2] == "mlp":
        self.assertIn(levels[3], {"linear_1", "linear_2"})
      elif levels[2] == "attn":
        self.assertIn(levels[3], {"key", "query", "value", "linear"})
      else:
        self.assertStartsWith(levels[2], "layer_norm")

  def _zero_mlps(self, params):
    for module in params:
      if "mlp" in module:
        for param in params[module]:
          params[module][param] = jnp.zeros_like(params[module][param])
    return params

  @parameterized.parameters(dict(layer_norm=True), dict(layer_norm=False))
  def test_layer_norm(self, layer_norm):
    # input = [1, 1, 1, 1]
    # If layer norm is used, this should give all-0 output for a freshly
    # initialized model because LN will subtract the mean after each layer.
    # Else we expect non-zero outputs.

    @hk.transform
    def forward(emb, mask):
      transformer = model.Transformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              layer_norm=layer_norm))
      return transformer(emb, mask).output

    seq_len = 4
    emb = jnp.ones((1, seq_len, 1))
    mask = jnp.ones((1, seq_len))
    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    out = forward.apply(params, next(rng), emb, mask)

    self._check_layer_naming(params)
    if layer_norm:
      np.testing.assert_allclose(out, 0)
    else:
      self.assertFalse(np.allclose(out, 0))

  @parameterized.parameters(dict(causal=True), dict(causal=False))
  def test_causal_attention(self, causal):
    # input = [0, random, random, random]
    # mask = [1, 0, 1, 1]
    # For causal attention the second token can only attend to the first one, so
    # it should be the same. For non-causal attention all tokens should change.

    @hk.transform
    def forward(emb, mask):
      transformer = model.Transformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              layer_norm=False,
              causal=causal))
      return transformer(emb, mask).output

    seq_len = 4
    emb = np.random.random((1, seq_len, 1))
    emb[:, 0, :] = 0
    mask = np.array([[1, 0, 1, 1]])
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    params = self._zero_mlps(params)
    out = forward.apply(params, next(rng), emb, mask)

    self._check_layer_naming(params)
    if causal:
      self.assertEqual(0, out[0, 0, 0])
      self.assertEqual(emb[0, 1, 0], out[0, 1, 0])
    else:
      self.assertNotEqual(0, out[0, 0, 0])
      self.assertNotEqual(emb[0, 1, 0], out[0, 1, 0])
    self.assertNotEqual(emb[0, 2, 0], out[0, 2, 0])
    self.assertNotEqual(emb[0, 3, 0], out[0, 3, 0])

  def test_setting_activation_function_to_zero(self):
    # An activation function that always returns zeros should result in the
    # same model output as setting all MLP weights to zero.

    @hk.transform
    def forward_zero(emb, mask):
      transformer = model.Transformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False,
              activation_function=jnp.zeros_like))
      return transformer(emb, mask).output

    @hk.transform
    def forward(emb, mask):
      transformer = model.Transformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False,
              activation_function=jax.nn.gelu))
      return transformer(emb, mask).output

    seq_len = 4
    emb = np.random.random((1, seq_len, 1))
    mask = np.ones((1, seq_len))
    emb, mask = jnp.array(emb), jnp.array(mask)

    rng = hk.PRNGSequence(1)
    params = forward.init(next(rng), emb, mask)
    params_no_mlps = self._zero_mlps(params)

    out_zero_activation = forward_zero.apply(params, next(rng), emb, mask)
    out_no_mlps = forward.apply(params_no_mlps, next(rng), emb, mask)

    self._check_layer_naming(params)
    np.testing.assert_allclose(out_zero_activation, out_no_mlps)
    self.assertFalse(np.allclose(out_zero_activation, 0))


class CompiledTransformerModelTest(parameterized.TestCase):

  def _get_one_hot_embed_unembed(self, vocab_size, max_seq_len):
    # Embeds tokens as one-hot into the first `vocab_size` dimensions
    token_embed = hk.Embed(
        embedding_matrix=jnp.block(
            [jnp.eye(vocab_size),
             jnp.zeros((vocab_size, max_seq_len))]))

    # Embeds positions as one-hot into the last `max_seq_len` dimensions
    position_embed = hk.Embed(
        embedding_matrix=jnp.block(
            [jnp.zeros((max_seq_len, vocab_size)),
             jnp.eye(max_seq_len)]))

    class Unembed(hk.Module):

      def __call__(self, embeddings):
        return jnp.argmax(embeddings[:, :, :vocab_size], axis=-1)

    return token_embed, position_embed, Unembed()

  def test_embedding_gives_desired_result(self):
    tokens = jnp.array([[1, 2, 3]])
    vocab_size, max_seq_len, pad_token = 5, 5, 0

    expected_embeddings = jnp.array([[[0, 1, 0, 0, 0, 1, 0, 0, 0, 0],
                                      [0, 0, 1, 0, 0, 0, 1, 0, 0, 0],
                                      [0, 0, 0, 1, 0, 0, 0, 1, 0, 0]]])

    @hk.transform
    def embed(tokens):
      transformer = model.Transformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False,
              activation_function=jax.nn.gelu))
      token_embed, position_embed, unembed = self._get_one_hot_embed_unembed(
          vocab_size, max_seq_len)
      compiled_model = model.CompiledTransformerModel(
          transformer=transformer,
          token_embed=token_embed,
          position_embed=position_embed,
          unembed=unembed,
          use_unembed_argmax=True,
          pad_token=pad_token)
      return compiled_model.embed(tokens)

    rng = hk.PRNGSequence(1)
    params = embed.init(next(rng), tokens)
    embeddings = embed.apply(params, next(rng), tokens)

    np.testing.assert_allclose(embeddings, expected_embeddings)

  def test_embedding_then_unembedding_gives_same_tokens(self):
    tokens = jnp.array([[1, 2, 3], [4, 5, 6], [3, 2, 4]])
    vocab_size, max_seq_len, pad_token = 10, 5, 0

    @hk.transform
    def embed_unembed(tokens):
      transformer = model.Transformer(
          model.TransformerConfig(
              num_heads=2,
              num_layers=2,
              key_size=5,
              mlp_hidden_size=64,
              dropout_rate=0.,
              causal=False,
              layer_norm=False,
              activation_function=jax.nn.gelu))
      token_embed, position_embed, unembed = self._get_one_hot_embed_unembed(
          vocab_size, max_seq_len)
      compiled_model = model.CompiledTransformerModel(
          transformer=transformer,
          token_embed=token_embed,
          position_embed=position_embed,
          unembed=unembed,
          use_unembed_argmax=True,
          pad_token=pad_token)
      embeddings = compiled_model.embed(tokens)
      unembeddings = compiled_model.unembed(embeddings)
      return embeddings, unembeddings

    rng = hk.PRNGSequence(1)
    params = embed_unembed.init(next(rng), tokens)
    embeddings, unembeddings = embed_unembed.apply(params, next(rng), tokens)

    self.assertEqual(
        embeddings.shape,
        (tokens.shape[0], tokens.shape[1], vocab_size + max_seq_len))

    np.testing.assert_allclose(unembeddings, tokens)


if __name__ == "__main__":
  absltest.main()


==> anc/code/vendor/tracr/tracr/utils/__init__.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================


==> anc/code/vendor/tracr/tracr/utils/debugging.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Useful helpers for model debugging."""


def print_arrays(arrays, labels=None, colwidth=12):
  """Pretty-prints a list of [1, T, D] arrays."""
  if labels is not None:
    print(" |".join(labels))
    widths = [len(l) for l in labels]
  else:
    widths = [colwidth] * len(arrays[0].shape[-1])
  for layer in arrays:
    print("=" * (colwidth + 1) * layer.shape[1])
    for row in layer[0]:
      print(" |".join([f"{x:<{width}.2f}" for x, width in zip(row, widths)]))


==> anc/code/vendor/tracr/tracr/utils/errors.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Helpers for handling errors in user-provided functions."""

import functools
import logging
from typing import Any, Callable


def ignoring_arithmetic_errors(fun: Callable[..., Any]) -> Callable[..., Any]:
  """Makes fun return None instead of raising ArithmeticError."""

  @functools.wraps(fun)
  def fun_wrapped(*args):
    try:
      return fun(*args)
    except ArithmeticError:
      logging.warning(
          "Encountered arithmetic error in function: for value %s. "
          "Assuming this input will never occur.", str(args))
      return None

  return fun_wrapped


==> anc/code/vendor/tracr/tracr/utils/errors_test.py <==
# Copyright 2022 DeepMind Technologies Limited. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
# ==============================================================================
"""Tests for rasp.helper."""

from absl.testing import absltest
from absl.testing import parameterized
from tracr.utils import errors


class FunIgnoreArithmeticErrorsTest(parameterized.TestCase):

  def test_ignoring_arithmetic_errors(self):
    fun = lambda x: 1 / x
    fun_ignore = errors.ignoring_arithmetic_errors(fun)

    with self.assertLogs(level="WARNING"):
      res = fun_ignore(0)
    self.assertIs(res, None)

    self.assertEqual(fun_ignore(1), 1)
    self.assertEqual(fun_ignore(2), 0.5)
    self.assertEqual(fun_ignore(-2), -0.5)

  def test_ignoring_arithmetic_errors_two_arguments(self):
    fun = lambda x, y: 1 / x + 1 / y
    fun_ignore = errors.ignoring_arithmetic_errors(fun)

    with self.assertLogs(level="WARNING"):
      res = fun_ignore(0, 1)
    self.assertIs(res, None)

    with self.assertLogs(level="WARNING"):
      res = fun_ignore(0, 0)
    self.assertIs(res, None)

    with self.assertLogs(level="WARNING"):
      res = fun_ignore(1, 0)
    self.assertIs(res, None)

    self.assertEqual(fun_ignore(1, 1), 2)
    self.assertEqual(fun_ignore(1, 2), 1.5)
    self.assertEqual(fun_ignore(-2, 2), 0)


if __name__ == "__main__":
  absltest.main()

